A new method for shadow calculations: application to parameterised axisymmetric black holes

Collaborative international efforts under the name of the Event Horizon Telescope project, using sub- mm very long baseline interferometry, are soon expected to provide the first images of the shadow cast by the candidate supermassive black hole in our Galactic center, Sagittarius A*. Observations of this shadow would provide direct evidence of the existence of astrophysical black holes. Although it is expected that astrophysical black holes are described by the axisymmetric Kerr solution, there also exist many other black hole solutions, both in general relativity and in other theories of gravity, which cannot presently be ruled out. To this end, we present calculations of black hole shadow images from various metric theories of gravity as described by our recent work on a general parameterisation of axisymmetric black holes [R. Konoplya, L. Rezzolla and A. Zhidenko, Phys. Rev. D 93, 064015 (2016)]. An algorithm to perform general ray-tracing calculations for any metric theory of gravity is first outlined and then employed to demonstrate that even for extremal metric deformation parameters of various black hole spacetimes, this parameterisation is both robust and rapidly convergent to the correct solution.

==> EDGBdata.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[     90779,       2522]
NotebookOptionsPosition[     90301,       2504]
NotebookOutlinePosition[     90647,       2519]
CellTagsIndexPosition[     90604,       2516]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Kappa]s", "[", 
    RowBox[{"\[Rho]_", ",", "x_"}], "]"}], "=", 
   RowBox[{"1", "+", 
    FractionBox[
     RowBox[{"80", " ", 
      SuperscriptBox["M", "10"], " ", "\[Zeta]", " ", 
      SuperscriptBox["\[Chi]", "2"]}], 
     SuperscriptBox["\[Rho]", "10"]], "-", 
    FractionBox[
     RowBox[{"240", " ", 
      SuperscriptBox["M", "10"], " ", 
      SuperscriptBox["x", "2"], " ", "\[Zeta]", " ", 
      SuperscriptBox["\[Chi]", "2"]}], 
     SuperscriptBox["\[Rho]", "10"]], "-", 
    FractionBox[
     RowBox[{"2536", " ", 
      SuperscriptBox["M", "9"], " ", "\[Zeta]", " ", 
      SuperscriptBox["\[Chi]", "2"]}], 
     RowBox[{"45", " ", 
      SuperscriptBox["\[Rho]", "9"]}]], "+", 
    FractionBox[
     RowBox[{"2536", " ", 
      SuperscriptBox["M", "9"], " ", 
      SuperscriptBox["x", "2"], " ", "\[Zeta]", " ", 
      SuperscriptBox["\[Chi]", "2"]}], 
     RowBox[{"15", " ", 
      SuperscriptBox["\[Rho]", "9"]}]], "-", 
    FractionBox[
     RowBox[{"3254", " ", 
      SuperscriptBox["M", "8"], " ", "\[Zeta]", " ", 
      SuperscriptBox["\[Chi]", "2"]}], 
     RowBox[{"105", " ", 
      SuperscriptBox["\[Rho]", "8"]}]], "+", 
    FractionBox[
     RowBox[{"3254", " ", 
      SuperscriptBox["M", "8"], " ", 
      SuperscriptBox["x", "2"], " ", "\[Zeta]", " ", 
      SuperscriptBox["\[Chi]", "2"]}], 
     RowBox[{"35", " ", 
      SuperscriptBox["\[Rho]", "8"]}]], "-", 
    FractionBox[
     RowBox[{"12371", " ", 
      SuperscriptBox["M", "7"], " ", "\[Zeta]", " ", 
      SuperscriptBox["\[Chi]", "2"]}], 
     RowBox[{"735", " ", 
      SuperscriptBox["\[Rho]", "7"]}]], "+", 
    FractionBox[
     RowBox[{"12371", " ", 
      SuperscriptBox["M", "7"], " ", 
      SuperscriptBox["x", "2"], " ", "\[Zeta]", " ", 
      SuperscriptBox["\[Chi]", "2"]}], 
     RowBox[{"245", " ", 
      SuperscriptBox["\[Rho]", "7"]}]], "+", 
    FractionBox[
     RowBox[{"12673", " ", 
      SuperscriptBox["M", "6"], " ", "\[Zeta]", " ", 
      SuperscriptBox["\[Chi]", "2"]}], 
     RowBox[{"1575", " ", 
      SuperscriptBox["\[Rho]", "6"]}]], "-", 
    FractionBox[
     RowBox[{"12673", " ", 
      SuperscriptBox["M", "6"], " ", 
      SuperscriptBox["x", "2"], " ", "\[Zeta]", " ", 
      SuperscriptBox["\[Chi]", "2"]}], 
     RowBox[{"525", " ", 
      SuperscriptBox["\[Rho]", "6"]}]], "+", 
    FractionBox[
     RowBox[{"266911", " ", 
      SuperscriptBox["M", "5"], " ", "\[Zeta]", " ", 
      SuperscriptBox["\[Chi]", "2"]}], 
     RowBox[{"36750", " ", 
      SuperscriptBox["\[Rho]", "5"]}]], "-", 
    FractionBox[
     RowBox[{"266911", " ", 
      SuperscriptBox["M", "5"], " ", 
      SuperscriptBox["x", "2"], " ", "\[Zeta]", " ", 
      SuperscriptBox["\[Chi]", "2"]}], 
     RowBox[{"12250", " ", 
      SuperscriptBox["\[Rho]", "5"]}]], "+", 
    FractionBox[
     RowBox[{"2074", " ", 
      SuperscriptBox["M", "4"], " ", "\[Zeta]", " ", 
      SuperscriptBox["\[Chi]", "2"]}], 
     RowBox[{"525", " ", 
      SuperscriptBox["\[Rho]", "4"]}]], "-", 
    FractionBox[
     RowBox[{"2074", " ", 
      SuperscriptBox["M", "4"], " ", 
      SuperscriptBox["x", "2"], " ", "\[Zeta]", " ", 
      SuperscriptBox["\[Chi]", "2"]}], 
     RowBox[{"175", " ", 
      SuperscriptBox["\[Rho]", "4"]}]], "+", 
    FractionBox[
     RowBox[{"2", " ", 
      SuperscriptBox["M", "3"], " ", 
      SuperscriptBox["\[Chi]", "2"]}], 
     SuperscriptBox["\[Rho]", "3"]], "-", 
    FractionBox[
     RowBox[{"2", " ", 
      SuperscriptBox["M", "3"], " ", 
      SuperscriptBox["x", "2"], " ", 
      SuperscriptBox["\[Chi]", "2"]}], 
     SuperscriptBox["\[Rho]", "3"]], "+", 
    FractionBox[
     RowBox[{"4463", " ", 
      SuperscriptBox["M", "3"], " ", "\[Zeta]", " ", 
      SuperscriptBox["\[Chi]", "2"]}], 
     RowBox[{"2625", " ", 
      SuperscriptBox["\[Rho]", "3"]}]], "-", 
    FractionBox[
     RowBox[{"4463", " ", 
      SuperscriptBox["M", "3"], " ", 
      SuperscriptBox["x", "2"], " ", "\[Zeta]", " ", 
      SuperscriptBox["\[Chi]", "2"]}], 
     RowBox[{"875", " ", 
      SuperscriptBox["\[Rho]", "3"]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["M", "2"], " ", 
      SuperscriptBox["\[Chi]", "2"]}], 
     SuperscriptBox["\[Rho]", "2"]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Sigma]", "[", 
    RowBox[{"\[Rho]_", ",", "x_"}], "]"}], "=", 
   RowBox[{"1", "+", 
    FractionBox[
     RowBox[{"80", " ", 
      SuperscriptBox["M", "10"], " ", "\[Zeta]", " ", 
      SuperscriptBox["\[Chi]", "2"]}], 
     SuperscriptBox["\[Rho]", "10"]], "-", 
    FractionBox[
     RowBox[{"240", " ", 
      SuperscriptBox["M", "10"], " ", 
      SuperscriptBox["x", "2"], " ", "\[Zeta]", " ", 
      SuperscriptBox["\[Chi]", "2"]}], 
     SuperscriptBox["\[Rho]", "10"]], "-", 
    FractionBox[
     RowBox[{"2536", " ", 
      SuperscriptBox["M", "9"], " ", "\[Zeta]", " ", 
      SuperscriptBox["\[Chi]", "2"]}], 
     RowBox[{"45", " ", 
      SuperscriptBox["\[Rho]", "9"]}]], "+", 
    FractionBox[
     RowBox[{"2536", " ", 
      SuperscriptBox["M", "9"], " ", 
      SuperscriptBox["x", "2"], " ", "\[Zeta]", " ", 
      SuperscriptBox["\[Chi]", "2"]}], 
     RowBox[{"15", " ", 
      SuperscriptBox["\[Rho]", "9"]}]], "-", 
    FractionBox[
     RowBox[{"3254", " ", 
      SuperscriptBox["M", "8"], " ", "\[Zeta]", " ", 
      SuperscriptBox["\[Chi]", "2"]}], 
     RowBox[{"105", " ", 
      SuperscriptBox["\[Rho]", "8"]}]], "+", 
    FractionBox[
     RowBox[{"3254", " ", 
      SuperscriptBox["M", "8"], " ", 
      SuperscriptBox["x", "2"], " ", "\[Zeta]", " ", 
      SuperscriptBox["\[Chi]", "2"]}], 
     RowBox[{"35", " ", 
      SuperscriptBox["\[Rho]", "8"]}]], "-", 
    FractionBox[
     RowBox[{"12371", " ", 
      SuperscriptBox["M", "7"], " ", "\[Zeta]", " ", 
      SuperscriptBox["\[Chi]", "2"]}], 
     RowBox[{"735", " ", 
      SuperscriptBox["\[Rho]", "7"]}]], "+", 
    FractionBox[
     RowBox[{"12371", " ", 
      SuperscriptBox["M", "7"], " ", 
      SuperscriptBox["x", "2"], " ", "\[Zeta]", " ", 
      SuperscriptBox["\[Chi]", "2"]}], 
     RowBox[{"245", " ", 
      SuperscriptBox["\[Rho]", "7"]}]], "+", 
    FractionBox[
     RowBox[{"12673", " ", 
      SuperscriptBox["M", "6"], " ", "\[Zeta]", " ", 
      SuperscriptBox["\[Chi]", "2"]}], 
     RowBox[{"1575", " ", 
      SuperscriptBox["\[Rho]", "6"]}]], "-", 
    FractionBox[
     RowBox[{"12673", " ", 
      SuperscriptBox["M", "6"], " ", 
      SuperscriptBox["x", "2"], " ", "\[Zeta]", " ", 
      SuperscriptBox["\[Chi]", "2"]}], 
     RowBox[{"525", " ", 
      SuperscriptBox["\[Rho]", "6"]}]], "+", 
    FractionBox[
     RowBox[{"266911", " ", 
      SuperscriptBox["M", "5"], " ", "\[Zeta]", " ", 
      SuperscriptBox["\[Chi]", "2"]}], 
     RowBox[{"36750", " ", 
      SuperscriptBox["\[Rho]", "5"]}]], "-", 
    FractionBox[
     RowBox[{"266911", " ", 
      SuperscriptBox["M", "5"], " ", 
      SuperscriptBox["x", "2"], " ", "\[Zeta]", " ", 
      SuperscriptBox["\[Chi]", "2"]}], 
     RowBox[{"12250", " ", 
      SuperscriptBox["\[Rho]", "5"]}]], "+", 
    FractionBox[
     RowBox[{"2074", " ", 
      SuperscriptBox["M", "4"], " ", "\[Zeta]", " ", 
      SuperscriptBox["\[Chi]", "2"]}], 
     RowBox[{"525", " ", 
      SuperscriptBox["\[Rho]", "4"]}]], "-", 
    FractionBox[
     RowBox[{"2074", " ", 
      SuperscriptBox["M", "4"], " ", 
      SuperscriptBox["x", "2"], " ", "\[Zeta]", " ", 
      SuperscriptBox["\[Chi]", "2"]}], 
     RowBox[{"175", " ", 
      SuperscriptBox["\[Rho]", "4"]}]], "+", 
    FractionBox[
     RowBox[{"4463", " ", 
      SuperscriptBox["M", "3"], " ", "\[Zeta]", " ", 
      SuperscriptBox["\[Chi]", "2"]}], 
     RowBox[{"2625", " ", 
      SuperscriptBox["\[Rho]", "3"]}]], "-", 
    FractionBox[
     RowBox[{"4463", " ", 
      SuperscriptBox["M", "3"], " ", 
      SuperscriptBox["x", "2"], " ", "\[Zeta]", " ", 
      SuperscriptBox["\[Chi]", "2"]}], 
     RowBox[{"875", " ", 
      SuperscriptBox["\[Rho]", "3"]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["M", "2"], " ", 
      SuperscriptBox["x", "2"], " ", 
      SuperscriptBox["\[Chi]", "2"]}], 
     SuperscriptBox["\[Rho]", "2"]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Omega]", "[", 
    RowBox[{"\[Rho]_", ",", "x_"}], "]"}], "=", 
   RowBox[{
    FractionBox[
     RowBox[{"80", " ", 
      SuperscriptBox["M", "8"], " ", "\[Zeta]", " ", "\[Chi]"}], 
     RowBox[{"3", " ", 
      SuperscriptBox["\[Rho]", "8"]}]], "-", 
    FractionBox[
     RowBox[{"48", " ", 
      SuperscriptBox["M", "7"], " ", "\[Zeta]", " ", "\[Chi]"}], 
     RowBox[{"5", " ", 
      SuperscriptBox["\[Rho]", "7"]}]], "-", 
    FractionBox[
     RowBox[{"6", " ", 
      SuperscriptBox["M", "6"], " ", "\[Zeta]", " ", "\[Chi]"}], 
     SuperscriptBox["\[Rho]", "6"]], "-", 
    FractionBox[
     RowBox[{"28", " ", 
      SuperscriptBox["M", "5"], " ", "\[Zeta]", " ", "\[Chi]"}], 
     RowBox[{"3", " ", 
      SuperscriptBox["\[Rho]", "5"]}]], "-", 
    FractionBox[
     RowBox[{"3", " ", 
      SuperscriptBox["M", "4"], " ", "\[Zeta]", " ", "\[Chi]"}], 
     RowBox[{"5", " ", 
      SuperscriptBox["\[Rho]", "4"]}]], "+", 
    FractionBox[
     RowBox[{"2", " ", 
      SuperscriptBox["M", "2"], " ", "\[Chi]"}], 
     SuperscriptBox["\[Rho]", "2"]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"f", "[", 
    RowBox[{"\[Rho]_", ",", "x_"}], "]"}], "=", 
   RowBox[{"1", "-", 
    FractionBox[
     RowBox[{"80", " ", 
      SuperscriptBox["M", "7"], " ", "\[Zeta]"}], 
     RowBox[{"3", " ", 
      SuperscriptBox["\[Rho]", "7"]}]], "+", 
    FractionBox[
     RowBox[{"32", " ", 
      SuperscriptBox["M", "6"], " ", "\[Zeta]"}], 
     RowBox[{"5", " ", 
      SuperscriptBox["\[Rho]", "6"]}]], "+", 
    FractionBox[
     RowBox[{"22", " ", 
      SuperscriptBox["M", "5"], " ", "\[Zeta]"}], 
     RowBox[{"5", " ", 
      SuperscriptBox["\[Rho]", "5"]}]], "+", 
    FractionBox[
     RowBox[{"26", " ", 
      SuperscriptBox["M", "4"], " ", "\[Zeta]"}], 
     RowBox[{"3", " ", 
      SuperscriptBox["\[Rho]", "4"]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["M", "3"], " ", "\[Zeta]"}], 
     RowBox[{"3", " ", 
      SuperscriptBox["\[Rho]", "3"]}]], "-", 
    FractionBox[
     RowBox[{"2", " ", "M"}], "\[Rho]"], "-", 
    FractionBox[
     RowBox[{"80", " ", 
      SuperscriptBox["M", "11"], " ", "\[Zeta]", " ", 
      SuperscriptBox["\[Chi]", "2"]}], 
     SuperscriptBox["\[Rho]", "11"]], "+", 
    FractionBox[
     RowBox[{"240", " ", 
      SuperscriptBox["M", "11"], " ", 
      SuperscriptBox["x", "2"], " ", "\[Zeta]", " ", 
      SuperscriptBox["\[Chi]", "2"]}], 
     SuperscriptBox["\[Rho]", "11"]], "+", 
    FractionBox[
     RowBox[{"7336", " ", 
      SuperscriptBox["M", "10"], " ", "\[Zeta]", " ", 
      SuperscriptBox["\[Chi]", "2"]}], 
     RowBox[{"45", " ", 
      SuperscriptBox["\[Rho]", "10"]}]], "-", 
    FractionBox[
     RowBox[{"6136", " ", 
      SuperscriptBox["M", "10"], " ", 
      SuperscriptBox["x", "2"], " ", "\[Zeta]", " ", 
      SuperscriptBox["\[Chi]", "2"]}], 
     RowBox[{"15", " ", 
      SuperscriptBox["\[Rho]", "10"]}]], "-", 
    FractionBox[
     RowBox[{"20422", " ", 
      SuperscriptBox["M", "9"], " ", "\[Zeta]", " ", 
      SuperscriptBox["\[Chi]", "2"]}], 
     RowBox[{"315", " ", 
      SuperscriptBox["\[Rho]", "9"]}]], "+", 
    FractionBox[
     RowBox[{"9214", " ", 
      SuperscriptBox["M", "9"], " ", 
      SuperscriptBox["x", "2"], " ", "\[Zeta]", " ", 
      SuperscriptBox["\[Chi]", "2"]}], 
     RowBox[{"21", " ", 
      SuperscriptBox["\[Rho]", "9"]}]], "+", 
    FractionBox[
     RowBox[{"1917", " ", 
      SuperscriptBox["M", "8"], " ", "\[Zeta]", " ", 
      SuperscriptBox["\[Chi]", "2"]}], 
     RowBox[{"245", " ", 
      SuperscriptBox["\[Rho]", "8"]}]], "-", 
    FractionBox[
     RowBox[{"26233", " ", 
      SuperscriptBox["M", "8"], " ", 
      SuperscriptBox["x", "2"], " ", "\[Zeta]", " ", 
      SuperscriptBox["\[Chi]", "2"]}], 
     RowBox[{"245", " ", 
      SuperscriptBox["\[Rho]", "8"]}]], "-", 
    FractionBox[
     RowBox[{"253756", " ", 
      SuperscriptBox["M", "7"], " ", "\[Zeta]", " ", 
      SuperscriptBox["\[Chi]", "2"]}], 
     RowBox[{"11025", " ", 
      SuperscriptBox["\[Rho]", "7"]}]], "+", 
    FractionBox[
     RowBox[{"30316", " ", 
      SuperscriptBox["M", "7"], " ", 
      SuperscriptBox["x", "2"], " ", "\[Zeta]", " ", 
      SuperscriptBox["\[Chi]", "2"]}], 
     RowBox[{"3675", " ", 
      SuperscriptBox["\[Rho]", "7"]}]], "+", 
    FractionBox[
     RowBox[{"838039", " ", 
      SuperscriptBox["M", "6"], " ", "\[Zeta]", " ", 
      SuperscriptBox["\[Chi]", "2"]}], 
     RowBox[{"110250", " ", 
      SuperscriptBox["\[Rho]", "6"]}]], "-", 
    FractionBox[
     RowBox[{"1497089", " ", 
      SuperscriptBox["M", "6"], " ", 
      SuperscriptBox["x", "2"], " ", "\[Zeta]", " ", 
      SuperscriptBox["\[Chi]", "2"]}], 
     RowBox[{"36750", " ", 
      SuperscriptBox["\[Rho]", "6"]}]], "-", 
    FractionBox[
     RowBox[{"18551", " ", 
      SuperscriptBox["M", "5"], " ", "\[Zeta]", " ", 
      SuperscriptBox["\[Chi]", "2"]}], 
     RowBox[{"5250", " ", 
      SuperscriptBox["\[Rho]", "5"]}]], "+", 
    FractionBox[
     RowBox[{"11201", " ", 
      SuperscriptBox["M", "5"], " ", 
      SuperscriptBox["x", "2"], " ", "\[Zeta]", " ", 
      SuperscriptBox["\[Chi]", "2"]}], 
     RowBox[{"1750", " ", 
      SuperscriptBox["\[Rho]", "5"]}]], "-", 
    FractionBox[
     RowBox[{"3048", " ", 
      SuperscriptBox["M", "4"], " ", "\[Zeta]", " ", 
      SuperscriptBox["\[Chi]", "2"]}], 
     RowBox[{"875", " ", 
      SuperscriptBox["\[Rho]", "4"]}]], "+", 
    FractionBox[
     RowBox[{"3019", " ", 
      SuperscriptBox["M", "4"], " ", 
      SuperscriptBox["x", "2"], " ", "\[Zeta]", " ", 
      SuperscriptBox["\[Chi]", "2"]}], 
     RowBox[{"875", " ", 
      SuperscriptBox["\[Rho]", "4"]}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["M", "3"], " ", "\[Zeta]", " ", 
      SuperscriptBox["\[Chi]", "2"]}], 
     RowBox[{"6", " ", 
      SuperscriptBox["\[Rho]", "3"]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["M", "2"], " ", 
      SuperscriptBox["\[Chi]", "2"]}], 
     SuperscriptBox["\[Rho]", "2"]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Beta]s", "[", 
    RowBox[{"\[Rho]_", ",", "x_"}], "]"}], "=", 
   RowBox[{"1", "-", 
    FractionBox[
     RowBox[{"48", " ", 
      SuperscriptBox["M", "6"], " ", "\[Zeta]"}], 
     SuperscriptBox["\[Rho]", "6"]], "-", 
    FractionBox[
     RowBox[{"128", " ", 
      SuperscriptBox["M", "5"], " ", "\[Zeta]"}], 
     RowBox[{"5", " ", 
      SuperscriptBox["\[Rho]", "5"]}]], "-", 
    FractionBox[
     RowBox[{"14", " ", 
      SuperscriptBox["M", "4"], " ", "\[Zeta]"}], 
     SuperscriptBox["\[Rho]", "4"]], "-", 
    FractionBox[
     RowBox[{"8", " ", 
      SuperscriptBox["M", "3"], " ", "\[Zeta]"}], 
     RowBox[{"3", " ", 
      SuperscriptBox["\[Rho]", "3"]}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["M", "2"], " ", "\[Zeta]"}], 
     SuperscriptBox["\[Rho]", "2"]], "-", 
    FractionBox[
     RowBox[{"720", " ", 
      SuperscriptBox["M", "10"], " ", "\[Zeta]", " ", 
      SuperscriptBox["\[Chi]", "2"]}], 
     SuperscriptBox["\[Rho]", "10"]], "+", 
    FractionBox[
     RowBox[{"2160", " ", 
      SuperscriptBox["M", "10"], " ", 
      SuperscriptBox["x", "2"], " ", "\[Zeta]", " ", 
      SuperscriptBox["\[Chi]", "2"]}], 
     SuperscriptBox["\[Rho]", "10"]], "+", 
    FractionBox[
     RowBox[{"28688", " ", 
      SuperscriptBox["M", "9"], " ", "\[Zeta]", " ", 
      SuperscriptBox["\[Chi]", "2"]}], 
     RowBox[{"45", " ", 
      SuperscriptBox["\[Rho]", "9"]}]], "-", 
    FractionBox[
     RowBox[{"26288", " ", 
      SuperscriptBox["M", "9"], " ", 
      SuperscriptBox["x", "2"], " ", "\[Zeta]", " ", 
      SuperscriptBox["\[Chi]", "2"]}], 
     RowBox[{"15", " ", 
      SuperscriptBox["\[Rho]", "9"]}]], "+", 
    FractionBox[
     RowBox[{"2102", " ", 
      SuperscriptBox["M", "8"], " ", "\[Zeta]", " ", 
      SuperscriptBox["\[Chi]", "2"]}], 
     RowBox[{"15", " ", 
      SuperscriptBox["\[Rho]", "8"]}]], "+", 
    FractionBox[
     RowBox[{"1658", " ", 
      SuperscriptBox["M", "8"], " ", 
      SuperscriptBox["x", "2"], " ", "\[Zeta]", " ", 
      SuperscriptBox["\[Chi]", "2"]}], 
     RowBox[{"5", " ", 
      SuperscriptBox["\[Rho]", "8"]}]], "+", 
    FractionBox[
     RowBox[{"616", " ", 
      SuperscriptBox["M", "7"], " ", "\[Zeta]", " ", 
      SuperscriptBox["\[Chi]", "2"]}], 
     RowBox[{"5", " ", 
      SuperscriptBox["\[Rho]", "7"]}]], "-", 
    FractionBox[
     RowBox[{"208", " ", 
      SuperscriptBox["M", "7"], " ", 
      SuperscriptBox["x", "2"], " ", "\[Zeta]", " ", 
      SuperscriptBox["\[Chi]", "2"]}], 
     RowBox[{"5", " ", 
      SuperscriptBox["\[Rho]", "7"]}]], "-", 
    FractionBox[
     RowBox[{"907", " ", 
      SuperscriptBox["M", "6"], " ", "\[Zeta]", " ", 
      SuperscriptBox["\[Chi]", "2"]}], 
     RowBox[{"45", " ", 
      SuperscriptBox["\[Rho]", "6"]}]], "+", 
    FractionBox[
     RowBox[{"2767", " ", 
      SuperscriptBox["M", "6"], " ", 
      SuperscriptBox["x", "2"], " ", "\[Zeta]", " ", 
      SuperscriptBox["\[Chi]", "2"]}], 
     RowBox[{"15", " ", 
      SuperscriptBox["\[Rho]", "6"]}]], "+", 
    FractionBox[
     RowBox[{"139", " ", 
      SuperscriptBox["M", "5"], " ", "\[Zeta]", " ", 
      SuperscriptBox["\[Chi]", "2"]}], 
     RowBox[{"15", " ", 
      SuperscriptBox["\[Rho]", "5"]}]], "+", 
    FractionBox[
     RowBox[{"11", " ", 
      SuperscriptBox["M", "5"], " ", 
      SuperscriptBox["x", "2"], " ", "\[Zeta]", " ", 
      SuperscriptBox["\[Chi]", "2"]}], 
     SuperscriptBox["\[Rho]", "5"]], "+", 
    FractionBox[
     RowBox[{"5", " ", 
      SuperscriptBox["M", "4"], " ", "\[Zeta]", " ", 
      SuperscriptBox["\[Chi]", "2"]}], 
     SuperscriptBox["\[Rho]", "4"]], "+", 
    FractionBox[
     RowBox[{"2", " ", 
      SuperscriptBox["M", "4"], " ", 
      SuperscriptBox["x", "2"], " ", "\[Zeta]", " ", 
      SuperscriptBox["\[Chi]", "2"]}], 
     SuperscriptBox["\[Rho]", "4"]], "+", 
    FractionBox[
     RowBox[{"4", " ", 
      SuperscriptBox["M", "3"], " ", "\[Zeta]", " ", 
      SuperscriptBox["\[Chi]", "2"]}], 
     RowBox[{"3", " ", 
      SuperscriptBox["\[Rho]", "3"]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["M", "2"], " ", "\[Zeta]", " ", 
      SuperscriptBox["\[Chi]", "2"]}], 
     RowBox[{"2", " ", 
      SuperscriptBox["\[Rho]", "2"]}]]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.6689800185551453`*^9, 3.6689801405511227`*^9}, {
  3.668980181355457*^9, 3.6689802079729795`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"EDGBOriginal", "=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"x", "=", 
       RowBox[{"Cos", "[", "\[CurlyTheta]", "]"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"(", GridBox[{
        {
         RowBox[{"-", 
          FractionBox[
           RowBox[{
            RowBox[{"f", "[", 
             RowBox[{"\[Rho]", ",", "x"}], "]"}], "-", 
            RowBox[{
             RowBox[{
              RowBox[{"\[Omega]", "[", 
               RowBox[{"\[Rho]", ",", "x"}], "]"}], "^", "2"}], 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"x", "^", "2"}]}], ")"}]}]}], 
           RowBox[{"\[Kappa]s", "[", 
            RowBox[{"\[Rho]", ",", "x"}], "]"}]]}], "0", "0", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"\[Omega]", "[", 
            RowBox[{"\[Rho]", ",", "x"}], "]"}]}], "\[Rho]", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"x", "^", "2"}]}], ")"}]}]},
        {"0", 
         RowBox[{
          RowBox[{"\[Sigma]", "[", 
           RowBox[{"\[Rho]", ",", "x"}], "]"}], 
          FractionBox[
           RowBox[{"\[Beta]s", "[", 
            RowBox[{"\[Rho]", ",", "x"}], "]"}], 
           RowBox[{"f", "[", 
            RowBox[{"\[Rho]", ",", "x"}], "]"}]]}], "0", "0"},
        {"0", "0", 
         RowBox[{
          RowBox[{"\[Sigma]", "[", 
           RowBox[{"\[Rho]", ",", "x"}], "]"}], 
          RowBox[{"\[Rho]", "^", "2"}]}], "0"},
        {
         RowBox[{
          RowBox[{"-", 
           RowBox[{"\[Omega]", "[", 
            RowBox[{"\[Rho]", ",", "x"}], "]"}]}], "\[Rho]", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"x", "^", "2"}]}], ")"}]}], "0", "0", 
         RowBox[{
          RowBox[{"\[Kappa]s", "[", 
           RowBox[{"\[Rho]", ",", "x"}], "]"}], 
          SuperscriptBox["\[Rho]", "2"], 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"x", "^", "2"}]}], ")"}]}]}
       }], ")"}]}], "\[IndentingNewLine]", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixForm", "[", "EDGBOriginal", "]"}]}], "Input",
 CellChangeTimes->{{3.646941008478245*^9, 3.6469411964559965`*^9}, {
   3.647027126238743*^9, 3.6470271305067496`*^9}, 3.647082573642933*^9, {
   3.6470826066328197`*^9, 3.6470826168384037`*^9}, 3.6470826472201414`*^9, {
   3.6689794287614107`*^9, 3.668979534921483*^9}, {3.6689802127852545`*^9, 
   3.668980348074992*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"Cos", "[", "\[Theta]", "]"}], "\[Equal]", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", 
       FractionBox[
        RowBox[{"\[Zeta]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"400", " ", 
            SuperscriptBox["M", "9"]}], "-", 
           RowBox[{"144", " ", 
            SuperscriptBox["M", "8"], " ", "\[Rho]"}], "-", 
           RowBox[{"90", " ", 
            SuperscriptBox["M", "7"], " ", 
            SuperscriptBox["\[Rho]", "2"]}], "-", 
           RowBox[{"140", " ", 
            SuperscriptBox["M", "6"], " ", 
            SuperscriptBox["\[Rho]", "3"]}], "-", 
           RowBox[{"9", " ", 
            SuperscriptBox["M", "5"], " ", 
            SuperscriptBox["\[Rho]", "4"]}]}], ")"}], " ", 
         SuperscriptBox["\[Chi]", "2"]}], 
        RowBox[{"30", " ", 
         SuperscriptBox["\[Rho]", "9"]}]]}], ")"}], " ", 
     RowBox[{"Cos", "[", "\[CurlyTheta]", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       FractionBox[
        RowBox[{"\[Zeta]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"333200", " ", 
            SuperscriptBox["M", "9"]}], "-", 
           RowBox[{"606200", " ", 
            SuperscriptBox["M", "8"], " ", "\[Rho]"}], "-", 
           RowBox[{"131650", " ", 
            SuperscriptBox["M", "7"], " ", 
            SuperscriptBox["\[Rho]", "2"]}], "-", 
           RowBox[{"62440", " ", 
            SuperscriptBox["M", "6"], " ", 
            SuperscriptBox["\[Rho]", "3"]}], "+", 
           RowBox[{"120593", " ", 
            SuperscriptBox["M", "5"], " ", 
            SuperscriptBox["\[Rho]", "4"]}], "+", 
           RowBox[{"72590", " ", 
            SuperscriptBox["M", "4"], " ", 
            SuperscriptBox["\[Rho]", "5"]}], "+", 
           RowBox[{"31241", " ", 
            SuperscriptBox["M", "3"], " ", 
            SuperscriptBox["\[Rho]", "6"]}]}], ")"}], " ", 
         SuperscriptBox["\[Chi]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[CurlyTheta]", "]"}], "2"]}], 
        RowBox[{"36750", " ", 
         SuperscriptBox["\[Rho]", "9"]}]], "+", 
       FractionBox[
        RowBox[{"\[Zeta]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2822400", " ", 
            SuperscriptBox["M", "10"]}], "+", 
           RowBox[{"4838400", " ", 
            SuperscriptBox["M", "9"], " ", "\[Rho]"}], "-", 
           RowBox[{"4858000", " ", 
            SuperscriptBox["M", "8"], " ", 
            SuperscriptBox["\[Rho]", "2"]}], "-", 
           RowBox[{"1544120", " ", 
            SuperscriptBox["M", "7"], " ", 
            SuperscriptBox["\[Rho]", "3"]}], "-", 
           RowBox[{"225580", " ", 
            SuperscriptBox["M", "6"], " ", 
            SuperscriptBox["\[Rho]", "4"]}], "+", 
           RowBox[{"603842", " ", 
            SuperscriptBox["M", "5"], " ", 
            SuperscriptBox["\[Rho]", "5"]}], "+", 
           RowBox[{"393274", " ", 
            SuperscriptBox["M", "4"], " ", 
            SuperscriptBox["\[Rho]", "6"]}], "+", 
           RowBox[{"218687", " ", 
            SuperscriptBox["M", "3"], " ", 
            SuperscriptBox["\[Rho]", "7"]}]}], ")"}], " ", 
         SuperscriptBox["\[Chi]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[CurlyTheta]", "]"}], "4"]}], 
        RowBox[{"735000", " ", 
         SuperscriptBox["\[Rho]", "10"]}]], "+", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"30870000", " ", 
          SuperscriptBox["\[Rho]", "11"]}]], 
        RowBox[{"\[Zeta]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"56448000", " ", 
            SuperscriptBox["M", "11"]}], "+", 
           RowBox[{"98380800", " ", 
            SuperscriptBox["M", "10"], " ", "\[Rho]"}], "-", 
           RowBox[{"59808000", " ", 
            SuperscriptBox["M", "9"], " ", 
            SuperscriptBox["\[Rho]", "2"]}], "-", 
           RowBox[{"67957680", " ", 
            SuperscriptBox["M", "8"], " ", 
            SuperscriptBox["\[Rho]", "3"]}], "-", 
           RowBox[{"14371800", " ", 
            SuperscriptBox["M", "7"], " ", 
            SuperscriptBox["\[Rho]", "4"]}], "+", 
           RowBox[{"8596180", " ", 
            SuperscriptBox["M", "6"], " ", 
            SuperscriptBox["\[Rho]", "5"]}], "+", 
           RowBox[{"13845490", " ", 
            SuperscriptBox["M", "5"], " ", 
            SuperscriptBox["\[Rho]", "6"]}], "+", 
           RowBox[{"8148462", " ", 
            SuperscriptBox["M", "4"], " ", 
            SuperscriptBox["\[Rho]", "7"]}], "+", 
           RowBox[{"3655197", " ", 
            SuperscriptBox["M", "3"], " ", 
            SuperscriptBox["\[Rho]", "8"]}]}], ")"}], " ", 
         SuperscriptBox["\[Chi]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[CurlyTheta]", "]"}], "6"]}]}], "+", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"2222640000", " ", 
          SuperscriptBox["\[Rho]", "12"]}]], 
        RowBox[{"\[Zeta]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"1241856000", " ", 
            SuperscriptBox["M", "12"]}], "+", 
           RowBox[{"3265920000", " ", 
            SuperscriptBox["M", "11"], " ", "\[Rho]"}], "+", 
           RowBox[{"1047513600", " ", 
            SuperscriptBox["M", "10"], " ", 
            SuperscriptBox["\[Rho]", "2"]}], "-", 
           RowBox[{"3252372480", " ", 
            SuperscriptBox["M", "9"], " ", 
            SuperscriptBox["\[Rho]", "3"]}], "-", 
           RowBox[{"2282096880", " ", 
            SuperscriptBox["M", "8"], " ", 
            SuperscriptBox["\[Rho]", "4"]}], "-", 
           RowBox[{"191130360", " ", 
            SuperscriptBox["M", "7"], " ", 
            SuperscriptBox["\[Rho]", "5"]}], "+", 
           RowBox[{"581317460", " ", 
            SuperscriptBox["M", "6"], " ", 
            SuperscriptBox["\[Rho]", "6"]}], "+", 
           RowBox[{"637102418", " ", 
            SuperscriptBox["M", "5"], " ", 
            SuperscriptBox["\[Rho]", "7"]}], "+", 
           RowBox[{"355301226", " ", 
            SuperscriptBox["M", "4"], " ", 
            SuperscriptBox["\[Rho]", "8"]}], "+", 
           RowBox[{"147426279", " ", 
            SuperscriptBox["M", "3"], " ", 
            SuperscriptBox["\[Rho]", "9"]}]}], ")"}], " ", 
         SuperscriptBox["\[Chi]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[CurlyTheta]", "]"}], "8"]}]}]}], ")"}]}]}], 
   ",", 
   RowBox[{"r", "\[Equal]", 
    RowBox[{"\[Rho]", "+", 
     FractionBox[
      RowBox[{"40", " ", 
       SuperscriptBox["M", "10"], " ", "\[Zeta]", " ", 
       SuperscriptBox["\[Chi]", "2"]}], 
      SuperscriptBox["\[Rho]", "9"]], "-", 
     FractionBox[
      RowBox[{"1868", " ", 
       SuperscriptBox["M", "9"], " ", "\[Zeta]", " ", 
       SuperscriptBox["\[Chi]", "2"]}], 
      RowBox[{"45", " ", 
       SuperscriptBox["\[Rho]", "8"]}]], "-", 
     FractionBox[
      RowBox[{"1123", " ", 
       SuperscriptBox["M", "8"], " ", "\[Zeta]", " ", 
       SuperscriptBox["\[Chi]", "2"]}], 
      RowBox[{"105", " ", 
       SuperscriptBox["\[Rho]", "7"]}]], "-", 
     FractionBox[
      RowBox[{"7961", " ", 
       SuperscriptBox["M", "7"], " ", "\[Zeta]", " ", 
       SuperscriptBox["\[Chi]", "2"]}], 
      RowBox[{"1470", " ", 
       SuperscriptBox["\[Rho]", "6"]}]], "+", 
     FractionBox[
      RowBox[{"27373", " ", 
       SuperscriptBox["M", "6"], " ", "\[Zeta]", " ", 
       SuperscriptBox["\[Chi]", "2"]}], 
      RowBox[{"3150", " ", 
       SuperscriptBox["\[Rho]", "5"]}]], "+", 
     FractionBox[
      RowBox[{"288961", " ", 
       SuperscriptBox["M", "5"], " ", "\[Zeta]", " ", 
       SuperscriptBox["\[Chi]", "2"]}], 
      RowBox[{"73500", " ", 
       SuperscriptBox["\[Rho]", "4"]}]], "+", 
     FractionBox[
      RowBox[{"1037", " ", 
       SuperscriptBox["M", "4"], " ", "\[Zeta]", " ", 
       SuperscriptBox["\[Chi]", "2"]}], 
      RowBox[{"525", " ", 
       SuperscriptBox["\[Rho]", "3"]}]], "+", 
     FractionBox[
      RowBox[{"4463", " ", 
       SuperscriptBox["M", "3"], " ", "\[Zeta]", " ", 
       SuperscriptBox["\[Chi]", "2"]}], 
      RowBox[{"5250", " ", 
       SuperscriptBox["\[Rho]", "2"]}]], "-", 
     FractionBox[
      RowBox[{"120", " ", 
       SuperscriptBox["M", "10"], " ", "\[Zeta]", " ", 
       SuperscriptBox["\[Chi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[CurlyTheta]", "]"}], "2"]}], 
      SuperscriptBox["\[Rho]", "9"]], "+", 
     FractionBox[
      RowBox[{"492", " ", 
       SuperscriptBox["M", "9"], " ", "\[Zeta]", " ", 
       SuperscriptBox["\[Chi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[CurlyTheta]", "]"}], "2"]}], 
      RowBox[{"5", " ", 
       SuperscriptBox["\[Rho]", "8"]}]], "+", 
     FractionBox[
      RowBox[{"9", " ", 
       SuperscriptBox["M", "8"], " ", "\[Zeta]", " ", 
       SuperscriptBox["\[Chi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[CurlyTheta]", "]"}], "2"]}], 
      RowBox[{"5", " ", 
       SuperscriptBox["\[Rho]", "7"]}]], "+", 
     FractionBox[
      RowBox[{"35", " ", 
       SuperscriptBox["M", "7"], " ", "\[Zeta]", " ", 
       SuperscriptBox["\[Chi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[CurlyTheta]", "]"}], "2"]}], 
      RowBox[{"2", " ", 
       SuperscriptBox["\[Rho]", "6"]}]], "-", 
     FractionBox[
      RowBox[{"25", " ", 
       SuperscriptBox["M", "6"], " ", "\[Zeta]", " ", 
       SuperscriptBox["\[Chi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[CurlyTheta]", "]"}], "2"]}], 
      RowBox[{"2", " ", 
       SuperscriptBox["\[Rho]", "5"]}]], "-", 
     FractionBox[
      RowBox[{"3", " ", 
       SuperscriptBox["M", "5"], " ", "\[Zeta]", " ", 
       SuperscriptBox["\[Chi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[CurlyTheta]", "]"}], "2"]}], 
      RowBox[{"4", " ", 
       SuperscriptBox["\[Rho]", "4"]}]], "-", 
     FractionBox[
      RowBox[{"96", " ", 
       SuperscriptBox["M", "10"], " ", "\[Zeta]", " ", 
       SuperscriptBox["\[Chi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[CurlyTheta]", "]"}], "4"]}], 
      RowBox[{"5", " ", 
       SuperscriptBox["\[Rho]", "9"]}]], "-", 
     FractionBox[
      RowBox[{"3904", " ", 
       SuperscriptBox["M", "9"], " ", "\[Zeta]", " ", 
       SuperscriptBox["\[Chi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[CurlyTheta]", "]"}], "4"]}], 
      RowBox[{"105", " ", 
       SuperscriptBox["\[Rho]", "8"]}]], "+", 
     FractionBox[
      RowBox[{"2242", " ", 
       SuperscriptBox["M", "8"], " ", "\[Zeta]", " ", 
       SuperscriptBox["\[Chi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[CurlyTheta]", "]"}], "4"]}], 
      RowBox[{"105", " ", 
       SuperscriptBox["\[Rho]", "7"]}]], "+", 
     FractionBox[
      RowBox[{"5209", " ", 
       SuperscriptBox["M", "7"], " ", "\[Zeta]", " ", 
       SuperscriptBox["\[Chi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[CurlyTheta]", "]"}], "4"]}], 
      RowBox[{"525", " ", 
       SuperscriptBox["\[Rho]", "6"]}]], "+", 
     FractionBox[
      RowBox[{"33091", " ", 
       SuperscriptBox["M", "6"], " ", "\[Zeta]", " ", 
       SuperscriptBox["\[Chi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[CurlyTheta]", "]"}], "4"]}], 
      RowBox[{"7350", " ", 
       SuperscriptBox["\[Rho]", "5"]}]], "-", 
     FractionBox[
      RowBox[{"2579", " ", 
       SuperscriptBox["M", "5"], " ", "\[Zeta]", " ", 
       SuperscriptBox["\[Chi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[CurlyTheta]", "]"}], "4"]}], 
      RowBox[{"4900", " ", 
       SuperscriptBox["\[Rho]", "4"]}]], "-", 
     FractionBox[
      RowBox[{"7351", " ", 
       SuperscriptBox["M", "4"], " ", "\[Zeta]", " ", 
       SuperscriptBox["\[Chi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[CurlyTheta]", "]"}], "4"]}], 
      RowBox[{"10500", " ", 
       SuperscriptBox["\[Rho]", "3"]}]], "-", 
     FractionBox[
      RowBox[{"4463", " ", 
       SuperscriptBox["M", "3"], " ", "\[Zeta]", " ", 
       SuperscriptBox["\[Chi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[CurlyTheta]", "]"}], "4"]}], 
      RowBox[{"7000", " ", 
       SuperscriptBox["\[Rho]", "2"]}]], "-", 
     FractionBox[
      RowBox[{"64", " ", 
       SuperscriptBox["M", "11"], " ", "\[Zeta]", " ", 
       SuperscriptBox["\[Chi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[CurlyTheta]", "]"}], "6"]}], 
      RowBox[{"5", " ", 
       SuperscriptBox["\[Rho]", "10"]}]], "-", 
     FractionBox[
      RowBox[{"4576", " ", 
       SuperscriptBox["M", "10"], " ", "\[Zeta]", " ", 
       SuperscriptBox["\[Chi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[CurlyTheta]", "]"}], "6"]}], 
      RowBox[{"175", " ", 
       SuperscriptBox["\[Rho]", "9"]}]], "+", 
     FractionBox[
      RowBox[{"1424", " ", 
       SuperscriptBox["M", "9"], " ", "\[Zeta]", " ", 
       SuperscriptBox["\[Chi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[CurlyTheta]", "]"}], "6"]}], 
      RowBox[{"525", " ", 
       SuperscriptBox["\[Rho]", "8"]}]], "+", 
     FractionBox[
      RowBox[{"27101", " ", 
       SuperscriptBox["M", "8"], " ", "\[Zeta]", " ", 
       SuperscriptBox["\[Chi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[CurlyTheta]", "]"}], "6"]}], 
      RowBox[{"2625", " ", 
       SuperscriptBox["\[Rho]", "7"]}]], "+", 
     FractionBox[
      RowBox[{"175571", " ", 
       SuperscriptBox["M", "7"], " ", "\[Zeta]", " ", 
       SuperscriptBox["\[Chi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[CurlyTheta]", "]"}], "6"]}], 
      RowBox[{"36750", " ", 
       SuperscriptBox["\[Rho]", "6"]}]], "+", 
     FractionBox[
      RowBox[{"11689", " ", 
       SuperscriptBox["M", "6"], " ", "\[Zeta]", " ", 
       SuperscriptBox["\[Chi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[CurlyTheta]", "]"}], "6"]}], 
      RowBox[{"8820", " ", 
       SuperscriptBox["\[Rho]", "5"]}]], "-", 
     FractionBox[
      RowBox[{"837191", " ", 
       SuperscriptBox["M", "5"], " ", "\[Zeta]", " ", 
       SuperscriptBox["\[Chi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[CurlyTheta]", "]"}], "6"]}], 
      RowBox[{"2205000", " ", 
       SuperscriptBox["\[Rho]", "4"]}]], "-", 
     FractionBox[
      RowBox[{"42793", " ", 
       SuperscriptBox["M", "4"], " ", "\[Zeta]", " ", 
       SuperscriptBox["\[Chi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[CurlyTheta]", "]"}], "6"]}], 
      RowBox[{"105000", " ", 
       SuperscriptBox["\[Rho]", "3"]}]], "-", 
     FractionBox[
      RowBox[{"58019", " ", 
       SuperscriptBox["M", "3"], " ", "\[Zeta]", " ", 
       SuperscriptBox["\[Chi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[CurlyTheta]", "]"}], "6"]}], 
      RowBox[{"210000", " ", 
       SuperscriptBox["\[Rho]", "2"]}]], "-", 
     FractionBox[
      RowBox[{"176", " ", 
       SuperscriptBox["M", "12"], " ", "\[Zeta]", " ", 
       SuperscriptBox["\[Chi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[CurlyTheta]", "]"}], "8"]}], 
      RowBox[{"35", " ", 
       SuperscriptBox["\[Rho]", "11"]}]], "-", 
     FractionBox[
      RowBox[{"3688", " ", 
       SuperscriptBox["M", "11"], " ", "\[Zeta]", " ", 
       SuperscriptBox["\[Chi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[CurlyTheta]", "]"}], "8"]}], 
      RowBox[{"245", " ", 
       SuperscriptBox["\[Rho]", "10"]}]], "-", 
     FractionBox[
      RowBox[{"1972", " ", 
       SuperscriptBox["M", "10"], " ", "\[Zeta]", " ", 
       SuperscriptBox["\[Chi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[CurlyTheta]", "]"}], "8"]}], 
      RowBox[{"175", " ", 
       SuperscriptBox["\[Rho]", "9"]}]], "+", 
     FractionBox[
      RowBox[{"11176", " ", 
       SuperscriptBox["M", "9"], " ", "\[Zeta]", " ", 
       SuperscriptBox["\[Chi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[CurlyTheta]", "]"}], "8"]}], 
      RowBox[{"2625", " ", 
       SuperscriptBox["\[Rho]", "8"]}]], "+", 
     FractionBox[
      RowBox[{"934399", " ", 
       SuperscriptBox["M", "8"], " ", "\[Zeta]", " ", 
       SuperscriptBox["\[Chi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[CurlyTheta]", "]"}], "8"]}], 
      RowBox[{"147000", " ", 
       SuperscriptBox["\[Rho]", "7"]}]], "+", 
     FractionBox[
      RowBox[{"1892003", " ", 
       SuperscriptBox["M", "7"], " ", "\[Zeta]", " ", 
       SuperscriptBox["\[Chi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[CurlyTheta]", "]"}], "8"]}], 
      RowBox[{"686000", " ", 
       SuperscriptBox["\[Rho]", "6"]}]], "+", 
     FractionBox[
      RowBox[{"7929559", " ", 
       SuperscriptBox["M", "6"], " ", "\[Zeta]", " ", 
       SuperscriptBox["\[Chi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[CurlyTheta]", "]"}], "8"]}], 
      RowBox[{"12348000", " ", 
       SuperscriptBox["\[Rho]", "5"]}]], "-", 
     FractionBox[
      RowBox[{"6628429", " ", 
       SuperscriptBox["M", "5"], " ", "\[Zeta]", " ", 
       SuperscriptBox["\[Chi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[CurlyTheta]", "]"}], "8"]}], 
      RowBox[{"24696000", " ", 
       SuperscriptBox["\[Rho]", "4"]}]], "-", 
     FractionBox[
      RowBox[{"1543433", " ", 
       SuperscriptBox["M", "4"], " ", "\[Zeta]", " ", 
       SuperscriptBox["\[Chi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[CurlyTheta]", "]"}], "8"]}], 
      RowBox[{"5880000", " ", 
       SuperscriptBox["\[Rho]", "3"]}]], "-", 
     FractionBox[
      RowBox[{"638209", " ", 
       SuperscriptBox["M", "3"], " ", "\[Zeta]", " ", 
       SuperscriptBox["\[Chi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[CurlyTheta]", "]"}], "8"]}], 
      RowBox[{"3920000", " ", 
       SuperscriptBox["\[Rho]", "2"]}]]}]}]}], "}"}]], "Input"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"Cos", "[", "\[CurlyTheta]", "]"}], "\[Equal]", 
    RowBox[{
     RowBox[{"Cos", "[", "\[Theta]", "]"}], "+", 
     RowBox[{"\[Zeta]", " ", 
      SuperscriptBox["\[Chi]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"40", " ", 
           SuperscriptBox["M", "9"], " ", 
           RowBox[{"Cos", "[", "\[Theta]", "]"}]}], 
          RowBox[{"3", " ", 
           SuperscriptBox["r", "9"]}]]}], "+", 
        FractionBox[
         RowBox[{"24", " ", 
          SuperscriptBox["M", "8"], " ", 
          RowBox[{"Cos", "[", "\[Theta]", "]"}]}], 
         RowBox[{"5", " ", 
          SuperscriptBox["r", "8"]}]], "+", 
        FractionBox[
         RowBox[{"3", " ", 
          SuperscriptBox["M", "7"], " ", 
          RowBox[{"Cos", "[", "\[Theta]", "]"}]}], 
         SuperscriptBox["r", "7"]], "+", 
        FractionBox[
         RowBox[{"14", " ", 
          SuperscriptBox["M", "6"], " ", 
          RowBox[{"Cos", "[", "\[Theta]", "]"}]}], 
         RowBox[{"3", " ", 
          SuperscriptBox["r", "6"]}]], "+", 
        FractionBox[
         RowBox[{"3", " ", 
          SuperscriptBox["M", "5"], " ", 
          RowBox[{"Cos", "[", "\[Theta]", "]"}]}], 
         RowBox[{"10", " ", 
          SuperscriptBox["r", "5"]}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"333200", " ", 
             SuperscriptBox["M", "9"]}], "-", 
            RowBox[{"606200", " ", 
             SuperscriptBox["M", "8"], " ", "r"}], "-", 
            RowBox[{"131650", " ", 
             SuperscriptBox["M", "7"], " ", 
             SuperscriptBox["r", "2"]}], "-", 
            RowBox[{"62440", " ", 
             SuperscriptBox["M", "6"], " ", 
             SuperscriptBox["r", "3"]}], "+", 
            RowBox[{"120593", " ", 
             SuperscriptBox["M", "5"], " ", 
             SuperscriptBox["r", "4"]}], "+", 
            RowBox[{"72590", " ", 
             SuperscriptBox["M", "4"], " ", 
             SuperscriptBox["r", "5"]}], "+", 
            RowBox[{"31241", " ", 
             SuperscriptBox["M", "3"], " ", 
             SuperscriptBox["r", "6"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "3"]}], 
         RowBox[{"36750", " ", 
          SuperscriptBox["r", "9"]}]], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"900375000", " ", 
           SuperscriptBox["r", "18"]}]], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "3457440000"}], " ", 
            SuperscriptBox["M", "10"], " ", 
            SuperscriptBox["r", "8"]}], "-", 
           RowBox[{"5927040000", " ", 
            SuperscriptBox["M", "9"], " ", 
            SuperscriptBox["r", "9"]}], "+", 
           RowBox[{"5951050000", " ", 
            SuperscriptBox["M", "8"], " ", 
            SuperscriptBox["r", "10"]}], "+", 
           RowBox[{"1891547000", " ", 
            SuperscriptBox["M", "7"], " ", 
            SuperscriptBox["r", "11"]}], "+", 
           RowBox[{"276335500", " ", 
            SuperscriptBox["M", "6"], " ", 
            SuperscriptBox["r", "12"]}], "-", 
           RowBox[{"739706450", " ", 
            SuperscriptBox["M", "5"], " ", 
            SuperscriptBox["r", "13"]}], "-", 
           RowBox[{"481760650", " ", 
            SuperscriptBox["M", "4"], " ", 
            SuperscriptBox["r", "14"]}], "-", 
           RowBox[{"267891575", " ", 
            SuperscriptBox["M", "3"], " ", 
            SuperscriptBox["r", "15"]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "5"]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"33088781250000", " ", 
           SuperscriptBox["r", "27"]}]], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "60505200000000"}], " ", 
            SuperscriptBox["M", "11"], " ", 
            SuperscriptBox["r", "16"]}], "-", 
           RowBox[{"105451920000000", " ", 
            SuperscriptBox["M", "10"], " ", 
            SuperscriptBox["r", "17"]}], "+", 
           RowBox[{"64106700000000", " ", 
            SuperscriptBox["M", "9"], " ", 
            SuperscriptBox["r", "18"]}], "+", 
           RowBox[{"72842138250000", " ", 
            SuperscriptBox["M", "8"], " ", 
            SuperscriptBox["r", "19"]}], "+", 
           RowBox[{"15404773125000", " ", 
            SuperscriptBox["M", "7"], " ", 
            SuperscriptBox["r", "20"]}], "-", 
           RowBox[{"9214030437500", " ", 
            SuperscriptBox["M", "6"], " ", 
            SuperscriptBox["r", "21"]}], "-", 
           RowBox[{"14840634593750", " ", 
            SuperscriptBox["M", "5"], " ", 
            SuperscriptBox["r", "22"]}], "-", 
           RowBox[{"8734132706250", " ", 
            SuperscriptBox["M", "4"], " ", 
            SuperscriptBox["r", "23"]}], "-", 
           RowBox[{"3917914284375", " ", 
            SuperscriptBox["M", "3"], " ", 
            SuperscriptBox["r", "24"]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "7"]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"2918430506250000000", " ", 
           SuperscriptBox["r", "36"]}]], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "1630615140000000000"}], " ", 
            SuperscriptBox["M", "12"], " ", 
            SuperscriptBox["r", "24"]}], "-", 
           RowBox[{"4288306050000000000", " ", 
            SuperscriptBox["M", "11"], " ", 
            SuperscriptBox["r", "25"]}], "-", 
           RowBox[{"1375434459000000000", " ", 
            SuperscriptBox["M", "10"], " ", 
            SuperscriptBox["r", "26"]}], "+", 
           RowBox[{"4270517521200000000", " ", 
            SuperscriptBox["M", "9"], " ", 
            SuperscriptBox["r", "27"]}], "+", 
           RowBox[{"2996500176731250000", " ", 
            SuperscriptBox["M", "8"], " ", 
            SuperscriptBox["r", "28"]}], "+", 
           RowBox[{"250963121915625000", " ", 
            SuperscriptBox["M", "7"], " ", 
            SuperscriptBox["r", "29"]}], "-", 
           RowBox[{"763297074235937500", " ", 
            SuperscriptBox["M", "6"], " ", 
            SuperscriptBox["r", "30"]}], "-", 
           RowBox[{"836545339009843750", " ", 
            SuperscriptBox["M", "5"], " ", 
            SuperscriptBox["r", "31"]}], "-", 
           RowBox[{"466527164482968750", " ", 
            SuperscriptBox["M", "4"], " ", 
            SuperscriptBox["r", "32"]}], "-", 
           RowBox[{"193577614933828125", " ", 
            SuperscriptBox["M", "3"], " ", 
            SuperscriptBox["r", "33"]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "9"]}]}], ")"}]}]}]}], ",", 
   RowBox[{"\[Rho]", "\[Equal]", 
    RowBox[{"r", "+", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"246960000", " ", 
        SuperscriptBox["r", "11"]}]], "\[Zeta]", " ", 
      SuperscriptBox["\[Chi]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "9878400000"}], " ", 
         SuperscriptBox["M", "10"], " ", 
         SuperscriptBox["r", "2"]}], "+", 
        RowBox[{"10251584000", " ", 
         SuperscriptBox["M", "9"], " ", 
         SuperscriptBox["r", "3"]}], "+", 
        RowBox[{"2641296000", " ", 
         SuperscriptBox["M", "8"], " ", 
         SuperscriptBox["r", "4"]}], "+", 
        RowBox[{"1337448000", " ", 
         SuperscriptBox["M", "7"], " ", 
         SuperscriptBox["r", "5"]}], "-", 
        RowBox[{"2146043200", " ", 
         SuperscriptBox["M", "6"], " ", 
         SuperscriptBox["r", "6"]}], "-", 
        RowBox[{"970908960", " ", 
         SuperscriptBox["M", "5"], " ", 
         SuperscriptBox["r", "7"]}], "-", 
        RowBox[{"487804800", " ", 
         SuperscriptBox["M", "4"], " ", 
         SuperscriptBox["r", "8"]}], "-", 
        RowBox[{"209939520", " ", 
         SuperscriptBox["M", "3"], " ", 
         SuperscriptBox["r", "9"]}], "+", 
        RowBox[{"29635200000", " ", 
         SuperscriptBox["M", "10"], " ", 
         SuperscriptBox["r", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], "-", 
        RowBox[{"24300864000", " ", 
         SuperscriptBox["M", "9"], " ", 
         SuperscriptBox["r", "3"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], "-", 
        RowBox[{"444528000", " ", 
         SuperscriptBox["M", "8"], " ", 
         SuperscriptBox["r", "4"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], "-", 
        RowBox[{"4321800000", " ", 
         SuperscriptBox["M", "7"], " ", 
         SuperscriptBox["r", "5"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], "+", 
        RowBox[{"3087000000", " ", 
         SuperscriptBox["M", "6"], " ", 
         SuperscriptBox["r", "6"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], "+", 
        RowBox[{"185220000", " ", 
         SuperscriptBox["M", "5"], " ", 
         SuperscriptBox["r", "7"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], "+", 
        RowBox[{"4741632000", " ", 
         SuperscriptBox["M", "10"], " ", 
         SuperscriptBox["r", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "4"]}], "+", 
        RowBox[{"9182208000", " ", 
         SuperscriptBox["M", "9"], " ", 
         SuperscriptBox["r", "3"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "4"]}], "-", 
        RowBox[{"5273184000", " ", 
         SuperscriptBox["M", "8"], " ", 
         SuperscriptBox["r", "4"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "4"]}], "-", 
        RowBox[{"2450313600", " ", 
         SuperscriptBox["M", "7"], " ", 
         SuperscriptBox["r", "5"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "4"]}], "-", 
        RowBox[{"1111857600", " ", 
         SuperscriptBox["M", "6"], " ", 
         SuperscriptBox["r", "6"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "4"]}], "+", 
        RowBox[{"129981600", " ", 
         SuperscriptBox["M", "5"], " ", 
         SuperscriptBox["r", "7"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "4"]}], "+", 
        RowBox[{"172895520", " ", 
         SuperscriptBox["M", "4"], " ", 
         SuperscriptBox["r", "8"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "4"]}], "+", 
        RowBox[{"157454640", " ", 
         SuperscriptBox["M", "3"], " ", 
         SuperscriptBox["r", "9"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "4"]}], "+", 
        RowBox[{"3161088000", " ", 
         SuperscriptBox["M", "11"], " ", "r", " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "6"]}], "+", 
        RowBox[{"6457651200", " ", 
         SuperscriptBox["M", "10"], " ", 
         SuperscriptBox["r", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "6"]}], "-", 
        RowBox[{"669849600", " ", 
         SuperscriptBox["M", "9"], " ", 
         SuperscriptBox["r", "3"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "6"]}], "-", 
        RowBox[{"2549662080", " ", 
         SuperscriptBox["M", "8"], " ", 
         SuperscriptBox["r", "4"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "6"]}], "-", 
        RowBox[{"1179837120", " ", 
         SuperscriptBox["M", "7"], " ", 
         SuperscriptBox["r", "5"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "6"]}], "-", 
        RowBox[{"327292000", " ", 
         SuperscriptBox["M", "6"], " ", 
         SuperscriptBox["r", "6"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "6"]}], "+", 
        RowBox[{"93765392", " ", 
         SuperscriptBox["M", "5"], " ", 
         SuperscriptBox["r", "7"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "6"]}], "+", 
        RowBox[{"100649136", " ", 
         SuperscriptBox["M", "4"], " ", 
         SuperscriptBox["r", "8"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "6"]}], "+", 
        RowBox[{"68230344", " ", 
         SuperscriptBox["M", "3"], " ", 
         SuperscriptBox["r", "9"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "6"]}], "+", 
        RowBox[{"1241856000", " ", 
         SuperscriptBox["M", "12"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "8"]}], "+", 
        RowBox[{"3717504000", " ", 
         SuperscriptBox["M", "11"], " ", "r", " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "8"]}], "+", 
        RowBox[{"2782886400", " ", 
         SuperscriptBox["M", "10"], " ", 
         SuperscriptBox["r", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "8"]}], "-", 
        RowBox[{"1051438080", " ", 
         SuperscriptBox["M", "9"], " ", 
         SuperscriptBox["r", "3"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "8"]}], "-", 
        RowBox[{"1569790320", " ", 
         SuperscriptBox["M", "8"], " ", 
         SuperscriptBox["r", "4"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "8"]}], "-", 
        RowBox[{"681121080", " ", 
         SuperscriptBox["M", "7"], " ", 
         SuperscriptBox["r", "5"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "8"]}], "-", 
        RowBox[{"158591180", " ", 
         SuperscriptBox["M", "6"], " ", 
         SuperscriptBox["r", "6"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "8"]}], "+", 
        RowBox[{"66284290", " ", 
         SuperscriptBox["M", "5"], " ", 
         SuperscriptBox["r", "7"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "8"]}], "+", 
        RowBox[{"64824186", " ", 
         SuperscriptBox["M", "4"], " ", 
         SuperscriptBox["r", "8"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "8"]}], "+", 
        RowBox[{"40207167", " ", 
         SuperscriptBox["M", "3"], " ", 
         SuperscriptBox["r", "9"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "8"]}]}], ")"}]}]}]}]}], 
  "}"}]], "Input",
 CellChangeTimes->{{3.6689798147454877`*^9, 3.668979818841722*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Ks", "[", 
    RowBox[{"r_", ",", "y_"}], "]"}], "=", 
   RowBox[{
    FractionBox[
     RowBox[{
      SuperscriptBox["M", "2"], " ", 
      SuperscriptBox["\[Chi]", "2"]}], 
     SuperscriptBox["r", "2"]], "-", 
    FractionBox[
     RowBox[{"2", " ", 
      SuperscriptBox["M", "3"], " ", 
      SuperscriptBox["y", "2"], " ", 
      SuperscriptBox["\[Chi]", "2"]}], 
     SuperscriptBox["r", "3"]], "-", 
    FractionBox[
     RowBox[{"16", " ", 
      SuperscriptBox["M", "9"], " ", 
      SuperscriptBox["y", "2"], " ", "\[Zeta]", " ", 
      SuperscriptBox["\[Chi]", "2"]}], 
     RowBox[{"15", " ", 
      SuperscriptBox["r", "9"]}]], "+", 
    FractionBox[
     RowBox[{"2792", " ", 
      SuperscriptBox["M", "8"], " ", 
      SuperscriptBox["y", "2"], " ", "\[Zeta]", " ", 
      SuperscriptBox["\[Chi]", "2"]}], 
     RowBox[{"35", " ", 
      SuperscriptBox["r", "8"]}]], "+", 
    FractionBox[
     RowBox[{"2326", " ", 
      SuperscriptBox["M", "7"], " ", 
      SuperscriptBox["y", "2"], " ", "\[Zeta]", " ", 
      SuperscriptBox["\[Chi]", "2"]}], 
     RowBox[{"245", " ", 
      SuperscriptBox["r", "7"]}]], "-", 
    FractionBox[
     RowBox[{"4448", " ", 
      SuperscriptBox["M", "6"], " ", 
      SuperscriptBox["y", "2"], " ", "\[Zeta]", " ", 
      SuperscriptBox["\[Chi]", "2"]}], 
     RowBox[{"525", " ", 
      SuperscriptBox["r", "6"]}]], "-", 
    FractionBox[
     RowBox[{"127943", " ", 
      SuperscriptBox["M", "5"], " ", 
      SuperscriptBox["y", "2"], " ", "\[Zeta]", " ", 
      SuperscriptBox["\[Chi]", "2"]}], 
     RowBox[{"6125", " ", 
      SuperscriptBox["r", "5"]}]], "-", 
    FractionBox[
     RowBox[{"2074", " ", 
      SuperscriptBox["M", "4"], " ", 
      SuperscriptBox["y", "2"], " ", "\[Zeta]", " ", 
      SuperscriptBox["\[Chi]", "2"]}], 
     RowBox[{"175", " ", 
      SuperscriptBox["r", "4"]}]], "-", 
    FractionBox[
     RowBox[{"4463", " ", 
      SuperscriptBox["M", "3"], " ", 
      SuperscriptBox["y", "2"], " ", "\[Zeta]", " ", 
      SuperscriptBox["\[Chi]", "2"]}], 
     RowBox[{"875", " ", 
      SuperscriptBox["r", "3"]}]], "+", 
    FractionBox[
     RowBox[{"192", " ", 
      SuperscriptBox["M", "10"], " ", 
      SuperscriptBox["y", "4"], " ", "\[Zeta]", " ", 
      SuperscriptBox["\[Chi]", "2"]}], 
     RowBox[{"5", " ", 
      SuperscriptBox["r", "10"]}]], "+", 
    FractionBox[
     RowBox[{"8704", " ", 
      SuperscriptBox["M", "9"], " ", 
      SuperscriptBox["y", "4"], " ", "\[Zeta]", " ", 
      SuperscriptBox["\[Chi]", "2"]}], 
     RowBox[{"105", " ", 
      SuperscriptBox["r", "9"]}]], "-", 
    FractionBox[
     RowBox[{"676", " ", 
      SuperscriptBox["M", "8"], " ", 
      SuperscriptBox["y", "4"], " ", "\[Zeta]", " ", 
      SuperscriptBox["\[Chi]", "2"]}], 
     RowBox[{"35", " ", 
      SuperscriptBox["r", "8"]}]], "-", 
    FractionBox[
     RowBox[{"22882", " ", 
      SuperscriptBox["M", "7"], " ", 
      SuperscriptBox["y", "4"], " ", "\[Zeta]", " ", 
      SuperscriptBox["\[Chi]", "2"]}], 
     RowBox[{"1225", " ", 
      SuperscriptBox["r", "7"]}]], "-", 
    FractionBox[
     RowBox[{"18301", " ", 
      SuperscriptBox["M", "6"], " ", 
      SuperscriptBox["y", "4"], " ", "\[Zeta]", " ", 
      SuperscriptBox["\[Chi]", "2"]}], 
     RowBox[{"1225", " ", 
      SuperscriptBox["r", "6"]}]], "-", 
    FractionBox[
     RowBox[{"224551", " ", 
      SuperscriptBox["M", "5"], " ", 
      SuperscriptBox["y", "4"], " ", "\[Zeta]", " ", 
      SuperscriptBox["\[Chi]", "2"]}], 
     RowBox[{"36750", " ", 
      SuperscriptBox["r", "5"]}]], "-", 
    FractionBox[
     RowBox[{"4463", " ", 
      SuperscriptBox["M", "4"], " ", 
      SuperscriptBox["y", "4"], " ", "\[Zeta]", " ", 
      SuperscriptBox["\[Chi]", "2"]}], 
     RowBox[{"1750", " ", 
      SuperscriptBox["r", "4"]}]], "-", 
    FractionBox[
     RowBox[{"4463", " ", 
      SuperscriptBox["M", "3"], " ", 
      SuperscriptBox["y", "4"], " ", "\[Zeta]", " ", 
      SuperscriptBox["\[Chi]", "2"]}], 
     RowBox[{"10500", " ", 
      SuperscriptBox["r", "3"]}]], "+", 
    FractionBox[
     RowBox[{"128", " ", 
      SuperscriptBox["M", "11"], " ", 
      SuperscriptBox["y", "6"], " ", "\[Zeta]", " ", 
      SuperscriptBox["\[Chi]", "2"]}], 
     RowBox[{"5", " ", 
      SuperscriptBox["r", "11"]}]], "+", 
    FractionBox[
     RowBox[{"10496", " ", 
      SuperscriptBox["M", "10"], " ", 
      SuperscriptBox["y", "6"], " ", "\[Zeta]", " ", 
      SuperscriptBox["\[Chi]", "2"]}], 
     RowBox[{"175", " ", 
      SuperscriptBox["r", "10"]}]], "+", 
    FractionBox[
     RowBox[{"2848", " ", 
      SuperscriptBox["M", "9"], " ", 
      SuperscriptBox["y", "6"], " ", "\[Zeta]", " ", 
      SuperscriptBox["\[Chi]", "2"]}], 
     RowBox[{"175", " ", 
      SuperscriptBox["r", "9"]}]], "-", 
    FractionBox[
     RowBox[{"27502", " ", 
      SuperscriptBox["M", "8"], " ", 
      SuperscriptBox["y", "6"], " ", "\[Zeta]", " ", 
      SuperscriptBox["\[Chi]", "2"]}], 
     RowBox[{"2625", " ", 
      SuperscriptBox["r", "8"]}]], "-", 
    FractionBox[
     RowBox[{"231377", " ", 
      SuperscriptBox["M", "7"], " ", 
      SuperscriptBox["y", "6"], " ", "\[Zeta]", " ", 
      SuperscriptBox["\[Chi]", "2"]}], 
     RowBox[{"18375", " ", 
      SuperscriptBox["r", "7"]}]], "-", 
    FractionBox[
     RowBox[{"1014259", " ", 
      SuperscriptBox["M", "6"], " ", 
      SuperscriptBox["y", "6"], " ", "\[Zeta]", " ", 
      SuperscriptBox["\[Chi]", "2"]}], 
     RowBox[{"110250", " ", 
      SuperscriptBox["r", "6"]}]], "-", 
    FractionBox[
     RowBox[{"5248363", " ", 
      SuperscriptBox["M", "5"], " ", 
      SuperscriptBox["y", "6"], " ", "\[Zeta]", " ", 
      SuperscriptBox["\[Chi]", "2"]}], 
     RowBox[{"1102500", " ", 
      SuperscriptBox["r", "5"]}]], "-", 
    FractionBox[
     RowBox[{"4337", " ", 
      SuperscriptBox["M", "4"], " ", 
      SuperscriptBox["y", "6"], " ", "\[Zeta]", " ", 
      SuperscriptBox["\[Chi]", "2"]}], 
     RowBox[{"2100", " ", 
      SuperscriptBox["r", "4"]}]], "-", 
    FractionBox[
     RowBox[{"58019", " ", 
      SuperscriptBox["M", "3"], " ", 
      SuperscriptBox["y", "6"], " ", "\[Zeta]", " ", 
      SuperscriptBox["\[Chi]", "2"]}], 
     RowBox[{"105000", " ", 
      SuperscriptBox["r", "3"]}]], "+", 
    FractionBox[
     RowBox[{"352", " ", 
      SuperscriptBox["M", "12"], " ", 
      SuperscriptBox["y", "8"], " ", "\[Zeta]", " ", 
      SuperscriptBox["\[Chi]", "2"]}], 
     RowBox[{"35", " ", 
      SuperscriptBox["r", "12"]}]], "+", 
    FractionBox[
     RowBox[{"8272", " ", 
      SuperscriptBox["M", "11"], " ", 
      SuperscriptBox["y", "8"], " ", "\[Zeta]", " ", 
      SuperscriptBox["\[Chi]", "2"]}], 
     RowBox[{"245", " ", 
      SuperscriptBox["r", "11"]}]], "+", 
    FractionBox[
     RowBox[{"44824", " ", 
      SuperscriptBox["M", "10"], " ", 
      SuperscriptBox["y", "8"], " ", "\[Zeta]", " ", 
      SuperscriptBox["\[Chi]", "2"]}], 
     RowBox[{"1225", " ", 
      SuperscriptBox["r", "10"]}]], "+", 
    FractionBox[
     RowBox[{"171056", " ", 
      SuperscriptBox["M", "9"], " ", 
      SuperscriptBox["y", "8"], " ", "\[Zeta]", " ", 
      SuperscriptBox["\[Chi]", "2"]}], 
     RowBox[{"18375", " ", 
      SuperscriptBox["r", "9"]}]], "-", 
    FractionBox[
     RowBox[{"510407", " ", 
      SuperscriptBox["M", "8"], " ", 
      SuperscriptBox["y", "8"], " ", "\[Zeta]", " ", 
      SuperscriptBox["\[Chi]", "2"]}], 
     RowBox[{"73500", " ", 
      SuperscriptBox["r", "8"]}]], "-", 
    FractionBox[
     RowBox[{"1951853", " ", 
      SuperscriptBox["M", "7"], " ", 
      SuperscriptBox["y", "8"], " ", "\[Zeta]", " ", 
      SuperscriptBox["\[Chi]", "2"]}], 
     RowBox[{"205800", " ", 
      SuperscriptBox["r", "7"]}]], "-", 
    FractionBox[
     RowBox[{"14974997", " ", 
      SuperscriptBox["M", "6"], " ", 
      SuperscriptBox["y", "8"], " ", "\[Zeta]", " ", 
      SuperscriptBox["\[Chi]", "2"]}], 
     RowBox[{"2058000", " ", 
      SuperscriptBox["r", "6"]}]], "-", 
    FractionBox[
     RowBox[{"84088973", " ", 
      SuperscriptBox["M", "5"], " ", 
      SuperscriptBox["y", "8"], " ", "\[Zeta]", " ", 
      SuperscriptBox["\[Chi]", "2"]}], 
     RowBox[{"20580000", " ", 
      SuperscriptBox["r", "5"]}]], "-", 
    FractionBox[
     RowBox[{"5372687", " ", 
      SuperscriptBox["M", "4"], " ", 
      SuperscriptBox["y", "8"], " ", "\[Zeta]", " ", 
      SuperscriptBox["\[Chi]", "2"]}], 
     RowBox[{"2940000", " ", 
      SuperscriptBox["r", "4"]}]], "-", 
    FractionBox[
     RowBox[{"638209", " ", 
      SuperscriptBox["M", "3"], " ", 
      SuperscriptBox["y", "8"], " ", "\[Zeta]", " ", 
      SuperscriptBox["\[Chi]", "2"]}], 
     RowBox[{"1176000", " ", 
      SuperscriptBox["r", "3"]}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Bs", "[", 
    RowBox[{"r_", ",", "y_"}], "]"}], "=", 
   RowBox[{"1", "-", 
    FractionBox[
     RowBox[{"24", " ", 
      SuperscriptBox["M", "6"], " ", "\[Zeta]"}], 
     SuperscriptBox["r", "6"]], "-", 
    FractionBox[
     RowBox[{"64", " ", 
      SuperscriptBox["M", "5"], " ", "\[Zeta]"}], 
     RowBox[{"5", " ", 
      SuperscriptBox["r", "5"]}]], "-", 
    FractionBox[
     RowBox[{"7", " ", 
      SuperscriptBox["M", "4"], " ", "\[Zeta]"}], 
     SuperscriptBox["r", "4"]], "-", 
    FractionBox[
     RowBox[{"4", " ", 
      SuperscriptBox["M", "3"], " ", "\[Zeta]"}], 
     RowBox[{"3", " ", 
      SuperscriptBox["r", "3"]}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["M", "2"], " ", "\[Zeta]"}], 
     RowBox[{"2", " ", 
      SuperscriptBox["r", "2"]}]], "-", 
    FractionBox[
     RowBox[{"48", " ", 
      SuperscriptBox["M", "8"], " ", "\[Zeta]", " ", 
      SuperscriptBox["\[Chi]", "2"]}], 
     RowBox[{"5", " ", 
      SuperscriptBox["r", "8"]}]], "+", 
    FractionBox[
     RowBox[{"6396", " ", 
      SuperscriptBox["M", "7"], " ", "\[Zeta]", " ", 
      SuperscriptBox["\[Chi]", "2"]}], 
     RowBox[{"245", " ", 
      SuperscriptBox["r", "7"]}]], "+", 
    FractionBox[
     RowBox[{"3014", " ", 
      SuperscriptBox["M", "6"], " ", "\[Zeta]", " ", 
      SuperscriptBox["\[Chi]", "2"]}], 
     RowBox[{"105", " ", 
      SuperscriptBox["r", "6"]}]], "+", 
    FractionBox[
     RowBox[{"122862", " ", 
      SuperscriptBox["M", "5"], " ", "\[Zeta]", " ", 
      SuperscriptBox["\[Chi]", "2"]}], 
     RowBox[{"6125", " ", 
      SuperscriptBox["r", "5"]}]], "+", 
    FractionBox[
     RowBox[{"2949", " ", 
      SuperscriptBox["M", "4"], " ", "\[Zeta]", " ", 
      SuperscriptBox["\[Chi]", "2"]}], 
     RowBox[{"350", " ", 
      SuperscriptBox["r", "4"]}]], "+", 
    FractionBox[
     RowBox[{"2071", " ", 
      SuperscriptBox["M", "3"], " ", "\[Zeta]", " ", 
      SuperscriptBox["\[Chi]", "2"]}], 
     RowBox[{"875", " ", 
      SuperscriptBox["r", "3"]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["M", "2"], " ", "\[Zeta]", " ", 
      SuperscriptBox["\[Chi]", "2"]}], 
     RowBox[{"4", " ", 
      SuperscriptBox["r", "2"]}]], "-", 
    FractionBox[
     RowBox[{"448", " ", 
      SuperscriptBox["M", "9"], " ", 
      SuperscriptBox["y", "2"], " ", "\[Zeta]", " ", 
      SuperscriptBox["\[Chi]", "2"]}], 
     RowBox[{"5", " ", 
      SuperscriptBox["r", "9"]}]], "+", 
    FractionBox[
     RowBox[{"1528", " ", 
      SuperscriptBox["M", "8"], " ", 
      SuperscriptBox["y", "2"], " ", "\[Zeta]", " ", 
      SuperscriptBox["\[Chi]", "2"]}], 
     RowBox[{"7", " ", 
      SuperscriptBox["r", "8"]}]], "+", 
    FractionBox[
     RowBox[{"21792", " ", 
      SuperscriptBox["M", "7"], " ", 
      SuperscriptBox["y", "2"], " ", "\[Zeta]", " ", 
      SuperscriptBox["\[Chi]", "2"]}], 
     RowBox[{"245", " ", 
      SuperscriptBox["r", "7"]}]], "+", 
    FractionBox[
     RowBox[{"4462", " ", 
      SuperscriptBox["M", "6"], " ", 
      SuperscriptBox["y", "2"], " ", "\[Zeta]", " ", 
      SuperscriptBox["\[Chi]", "2"]}], 
     RowBox[{"175", " ", 
      SuperscriptBox["r", "6"]}]], "-", 
    FractionBox[
     RowBox[{"48659", " ", 
      SuperscriptBox["M", "5"], " ", 
      SuperscriptBox["y", "2"], " ", "\[Zeta]", " ", 
      SuperscriptBox["\[Chi]", "2"]}], 
     RowBox[{"6125", " ", 
      SuperscriptBox["r", "5"]}]], "-", 
    FractionBox[
     RowBox[{"862", " ", 
      SuperscriptBox["M", "4"], " ", 
      SuperscriptBox["y", "2"], " ", "\[Zeta]", " ", 
      SuperscriptBox["\[Chi]", "2"]}], 
     RowBox[{"175", " ", 
      SuperscriptBox["r", "4"]}]], "-", 
    FractionBox[
     RowBox[{"4463", " ", 
      SuperscriptBox["M", "3"], " ", 
      SuperscriptBox["y", "2"], " ", "\[Zeta]", " ", 
      SuperscriptBox["\[Chi]", "2"]}], 
     RowBox[{"1750", " ", 
      SuperscriptBox["r", "3"]}]], "-", 
    FractionBox[
     RowBox[{"768", " ", 
      SuperscriptBox["M", "10"], " ", 
      SuperscriptBox["y", "4"], " ", "\[Zeta]", " ", 
      SuperscriptBox["\[Chi]", "2"]}], 
     RowBox[{"5", " ", 
      SuperscriptBox["r", "10"]}]], "-", 
    FractionBox[
     RowBox[{"256", " ", 
      SuperscriptBox["M", "9"], " ", 
      SuperscriptBox["y", "4"], " ", "\[Zeta]", " ", 
      SuperscriptBox["\[Chi]", "2"]}], 
     SuperscriptBox["r", "9"]], "+", 
    FractionBox[
     RowBox[{"2936", " ", 
      SuperscriptBox["M", "8"], " ", 
      SuperscriptBox["y", "4"], " ", "\[Zeta]", " ", 
      SuperscriptBox["\[Chi]", "2"]}], 
     RowBox[{"21", " ", 
      SuperscriptBox["r", "8"]}]], "+", 
    FractionBox[
     RowBox[{"12297", " ", 
      SuperscriptBox["M", "7"], " ", 
      SuperscriptBox["y", "4"], " ", "\[Zeta]", " ", 
      SuperscriptBox["\[Chi]", "2"]}], 
     RowBox[{"245", " ", 
      SuperscriptBox["r", "7"]}]], "+", 
    FractionBox[
     RowBox[{"55276", " ", 
      SuperscriptBox["M", "6"], " ", 
      SuperscriptBox["y", "4"], " ", "\[Zeta]", " ", 
      SuperscriptBox["\[Chi]", "2"]}], 
     RowBox[{"3675", " ", 
      SuperscriptBox["r", "6"]}]], "-", 
    FractionBox[
     RowBox[{"379291", " ", 
      SuperscriptBox["M", "5"], " ", 
      SuperscriptBox["y", "4"], " ", "\[Zeta]", " ", 
      SuperscriptBox["\[Chi]", "2"]}], 
     RowBox[{"73500", " ", 
      SuperscriptBox["r", "5"]}]], "-", 
    FractionBox[
     RowBox[{"5907", " ", 
      SuperscriptBox["M", "4"], " ", 
      SuperscriptBox["y", "4"], " ", "\[Zeta]", " ", 
      SuperscriptBox["\[Chi]", "2"]}], 
     RowBox[{"1750", " ", 
      SuperscriptBox["r", "4"]}]], "-", 
    FractionBox[
     RowBox[{"4463", " ", 
      SuperscriptBox["M", "3"], " ", 
      SuperscriptBox["y", "4"], " ", "\[Zeta]", " ", 
      SuperscriptBox["\[Chi]", "2"]}], 
     RowBox[{"3000", " ", 
      SuperscriptBox["r", "3"]}]], "-", 
    FractionBox[
     RowBox[{"576", " ", 
      SuperscriptBox["M", "11"], " ", 
      SuperscriptBox["y", "6"], " ", "\[Zeta]", " ", 
      SuperscriptBox["\[Chi]", "2"]}], 
     RowBox[{"5", " ", 
      SuperscriptBox["r", "11"]}]], "-", 
    FractionBox[
     RowBox[{"35936", " ", 
      SuperscriptBox["M", "10"], " ", 
      SuperscriptBox["y", "6"], " ", "\[Zeta]", " ", 
      SuperscriptBox["\[Chi]", "2"]}], 
     RowBox[{"175", " ", 
      SuperscriptBox["r", "10"]}]], "+", 
    FractionBox[
     RowBox[{"15664", " ", 
      SuperscriptBox["M", "9"], " ", 
      SuperscriptBox["y", "6"], " ", "\[Zeta]", " ", 
      SuperscriptBox["\[Chi]", "2"]}], 
     RowBox[{"525", " ", 
      SuperscriptBox["r", "9"]}]], "+", 
    FractionBox[
     RowBox[{"58652", " ", 
      SuperscriptBox["M", "8"], " ", 
      SuperscriptBox["y", "6"], " ", "\[Zeta]", " ", 
      SuperscriptBox["\[Chi]", "2"]}], 
     RowBox[{"875", " ", 
      SuperscriptBox["r", "8"]}]], "+", 
    FractionBox[
     RowBox[{"822049", " ", 
      SuperscriptBox["M", "7"], " ", 
      SuperscriptBox["y", "6"], " ", "\[Zeta]", " ", 
      SuperscriptBox["\[Chi]", "2"]}], 
     RowBox[{"36750", " ", 
      SuperscriptBox["r", "7"]}]], "+", 
    FractionBox[
     RowBox[{"31919", " ", 
      SuperscriptBox["M", "6"], " ", 
      SuperscriptBox["y", "6"], " ", "\[Zeta]", " ", 
      SuperscriptBox["\[Chi]", "2"]}], 
     RowBox[{"15750", " ", 
      SuperscriptBox["r", "6"]}]], "-", 
    FractionBox[
     RowBox[{"409387", " ", 
      SuperscriptBox["M", "5"], " ", 
      SuperscriptBox["y", "6"], " ", "\[Zeta]", " ", 
      SuperscriptBox["\[Chi]", "2"]}], 
     RowBox[{"105000", " ", 
      SuperscriptBox["r", "5"]}]], "-", 
    FractionBox[
     RowBox[{"59201", " ", 
      SuperscriptBox["M", "4"], " ", 
      SuperscriptBox["y", "6"], " ", "\[Zeta]", " ", 
      SuperscriptBox["\[Chi]", "2"]}], 
     RowBox[{"26250", " ", 
      SuperscriptBox["r", "4"]}]], "-", 
    FractionBox[
     RowBox[{"58019", " ", 
      SuperscriptBox["M", "3"], " ", 
      SuperscriptBox["y", "6"], " ", "\[Zeta]", " ", 
      SuperscriptBox["\[Chi]", "2"]}], 
     RowBox[{"70000", " ", 
      SuperscriptBox["r", "3"]}]], "-", 
    FractionBox[
     RowBox[{"352", " ", 
      SuperscriptBox["M", "12"], " ", 
      SuperscriptBox["y", "8"], " ", "\[Zeta]", " ", 
      SuperscriptBox["\[Chi]", "2"]}], 
     RowBox[{"7", " ", 
      SuperscriptBox["r", "12"]}]], "-", 
    FractionBox[
     RowBox[{"32744", " ", 
      SuperscriptBox["M", "11"], " ", 
      SuperscriptBox["y", "8"], " ", "\[Zeta]", " ", 
      SuperscriptBox["\[Chi]", "2"]}], 
     RowBox[{"245", " ", 
      SuperscriptBox["r", "11"]}]], "-", 
    FractionBox[
     RowBox[{"101824", " ", 
      SuperscriptBox["M", "10"], " ", 
      SuperscriptBox["y", "8"], " ", "\[Zeta]", " ", 
      SuperscriptBox["\[Chi]", "2"]}], 
     RowBox[{"1225", " ", 
      SuperscriptBox["r", "10"]}]], "+", 
    FractionBox[
     RowBox[{"237128", " ", 
      SuperscriptBox["M", "9"], " ", 
      SuperscriptBox["y", "8"], " ", "\[Zeta]", " ", 
      SuperscriptBox["\[Chi]", "2"]}], 
     RowBox[{"6125", " ", 
      SuperscriptBox["r", "9"]}]], "+", 
    FractionBox[
     RowBox[{"3015193", " ", 
      SuperscriptBox["M", "8"], " ", 
      SuperscriptBox["y", "8"], " ", "\[Zeta]", " ", 
      SuperscriptBox["\[Chi]", "2"]}], 
     RowBox[{"73500", " ", 
      SuperscriptBox["r", "8"]}]], "+", 
    FractionBox[
     RowBox[{"24296789", " ", 
      SuperscriptBox["M", "7"], " ", 
      SuperscriptBox["y", "8"], " ", "\[Zeta]", " ", 
      SuperscriptBox["\[Chi]", "2"]}], 
     RowBox[{"2058000", " ", 
      SuperscriptBox["r", "7"]}]], "-", 
    FractionBox[
     RowBox[{"1319299", " ", 
      SuperscriptBox["M", "6"], " ", 
      SuperscriptBox["y", "8"], " ", "\[Zeta]", " ", 
      SuperscriptBox["\[Chi]", "2"]}], 
     RowBox[{"3087000", " ", 
      SuperscriptBox["r", "6"]}]], "-", 
    FractionBox[
     RowBox[{"384835499", " ", 
      SuperscriptBox["M", "5"], " ", 
      SuperscriptBox["y", "8"], " ", "\[Zeta]", " ", 
      SuperscriptBox["\[Chi]", "2"]}], 
     RowBox[{"123480000", " ", 
      SuperscriptBox["r", "5"]}]], "-", 
    FractionBox[
     RowBox[{"714499", " ", 
      SuperscriptBox["M", "4"], " ", 
      SuperscriptBox["y", "8"], " ", "\[Zeta]", " ", 
      SuperscriptBox["\[Chi]", "2"]}], 
     RowBox[{"420000", " ", 
      SuperscriptBox["r", "4"]}]], "-", 
    FractionBox[
     RowBox[{"7020299", " ", 
      SuperscriptBox["M", "3"], " ", 
      SuperscriptBox["y", "8"], " ", "\[Zeta]", " ", 
      SuperscriptBox["\[Chi]", "2"]}], 
     RowBox[{"11760000", " ", 
      SuperscriptBox["r", "3"]}]]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"W", "[", 
    RowBox[{"r_", ",", "y_"}], "]"}], "=", 
   RowBox[{
    FractionBox[
     RowBox[{"2", " ", 
      SuperscriptBox["M", "2"], " ", "\[Chi]"}], 
     SuperscriptBox["r", "2"]], "+", 
    FractionBox[
     RowBox[{"80", " ", 
      SuperscriptBox["M", "8"], " ", "\[Zeta]", " ", "\[Chi]"}], 
     RowBox[{"3", " ", 
      SuperscriptBox["r", "8"]}]], "-", 
    FractionBox[
     RowBox[{"48", " ", 
      SuperscriptBox["M", "7"], " ", "\[Zeta]", " ", "\[Chi]"}], 
     RowBox[{"5", " ", 
      SuperscriptBox["r", "7"]}]], "-", 
    FractionBox[
     RowBox[{"6", " ", 
      SuperscriptBox["M", "6"], " ", "\[Zeta]", " ", "\[Chi]"}], 
     SuperscriptBox["r", "6"]], "-", 
    FractionBox[
     RowBox[{"28", " ", 
      SuperscriptBox["M", "5"], " ", "\[Zeta]", " ", "\[Chi]"}], 
     RowBox[{"3", " ", 
      SuperscriptBox["r", "5"]}]], "-", 
    FractionBox[
     RowBox[{"3", " ", 
      SuperscriptBox["M", "4"], " ", "\[Zeta]", " ", "\[Chi]"}], 
     RowBox[{"5", " ", 
      SuperscriptBox["r", "4"]}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Ns", "[", 
    RowBox[{"r_", ",", "y_"}], "]"}], "=", 
   RowBox[{"1", "-", 
    FractionBox[
     RowBox[{"2", " ", "M"}], "r"], "-", 
    FractionBox[
     RowBox[{"80", " ", 
      SuperscriptBox["M", "7"], " ", "\[Zeta]"}], 
     RowBox[{"3", " ", 
      SuperscriptBox["r", "7"]}]], "+", 
    FractionBox[
     RowBox[{"32", " ", 
      SuperscriptBox["M", "6"], " ", "\[Zeta]"}], 
     RowBox[{"5", " ", 
      SuperscriptBox["r", "6"]}]], "+", 
    FractionBox[
     RowBox[{"22", " ", 
      SuperscriptBox["M", "5"], " ", "\[Zeta]"}], 
     RowBox[{"5", " ", 
      SuperscriptBox["r", "5"]}]], "+", 
    FractionBox[
     RowBox[{"26", " ", 
      SuperscriptBox["M", "4"], " ", "\[Zeta]"}], 
     RowBox[{"3", " ", 
      SuperscriptBox["r", "4"]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["M", "3"], " ", "\[Zeta]"}], 
     RowBox[{"3", " ", 
      SuperscriptBox["r", "3"]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["M", "2"], " ", 
      SuperscriptBox["\[Chi]", "2"]}], 
     SuperscriptBox["r", "2"]], "-", 
    FractionBox[
     RowBox[{"16", " ", 
      SuperscriptBox["M", "9"], " ", "\[Zeta]", " ", 
      SuperscriptBox["\[Chi]", "2"]}], 
     RowBox[{"5", " ", 
      SuperscriptBox["r", "9"]}]], "+", 
    FractionBox[
     RowBox[{"4504", " ", 
      SuperscriptBox["M", "8"], " ", "\[Zeta]", " ", 
      SuperscriptBox["\[Chi]", "2"]}], 
     RowBox[{"245", " ", 
      SuperscriptBox["r", "8"]}]], "+", 
    FractionBox[
     RowBox[{"3818", " ", 
      SuperscriptBox["M", "7"], " ", "\[Zeta]", " ", 
      SuperscriptBox["\[Chi]", "2"]}], 
     RowBox[{"735", " ", 
      SuperscriptBox["r", "7"]}]], "-", 
    FractionBox[
     RowBox[{"35198", " ", 
      SuperscriptBox["M", "6"], " ", "\[Zeta]", " ", 
      SuperscriptBox["\[Chi]", "2"]}], 
     RowBox[{"18375", " ", 
      SuperscriptBox["r", "6"]}]], "-", 
    FractionBox[
     RowBox[{"136819", " ", 
      SuperscriptBox["M", "5"], " ", "\[Zeta]", " ", 
      SuperscriptBox["\[Chi]", "2"]}], 
     RowBox[{"18375", " ", 
      SuperscriptBox["r", "5"]}]], "-", 
    FractionBox[
     RowBox[{"5017", " ", 
      SuperscriptBox["M", "4"], " ", "\[Zeta]", " ", 
      SuperscriptBox["\[Chi]", "2"]}], 
     RowBox[{"875", " ", 
      SuperscriptBox["r", "4"]}]], "-", 
    FractionBox[
     RowBox[{"3267", " ", 
      SuperscriptBox["M", "3"], " ", "\[Zeta]", " ", 
      SuperscriptBox["\[Chi]", "2"]}], 
     RowBox[{"1750", " ", 
      SuperscriptBox["r", "3"]}]], "-", 
    FractionBox[
     RowBox[{"128", " ", 
      SuperscriptBox["M", "10"], " ", 
      SuperscriptBox["y", "2"], " ", "\[Zeta]", " ", 
      SuperscriptBox["\[Chi]", "2"]}], 
     RowBox[{"5", " ", 
      SuperscriptBox["r", "10"]}]], "+", 
    FractionBox[
     RowBox[{"2040", " ", 
      SuperscriptBox["M", "9"], " ", 
      SuperscriptBox["y", "2"], " ", "\[Zeta]", " ", 
      SuperscriptBox["\[Chi]", "2"]}], 
     RowBox[{"7", " ", 
      SuperscriptBox["r", "9"]}]], "-", 
    FractionBox[
     RowBox[{"17952", " ", 
      SuperscriptBox["M", "8"], " ", 
      SuperscriptBox["y", "2"], " ", "\[Zeta]", " ", 
      SuperscriptBox["\[Chi]", "2"]}], 
     RowBox[{"245", " ", 
      SuperscriptBox["r", "8"]}]], "-", 
    FractionBox[
     RowBox[{"47878", " ", 
      SuperscriptBox["M", "7"], " ", 
      SuperscriptBox["y", "2"], " ", "\[Zeta]", " ", 
      SuperscriptBox["\[Chi]", "2"]}], 
     RowBox[{"1225", " ", 
      SuperscriptBox["r", "7"]}]], "-", 
    FractionBox[
     RowBox[{"155394", " ", 
      SuperscriptBox["M", "6"], " ", 
      SuperscriptBox["y", "2"], " ", "\[Zeta]", " ", 
      SuperscriptBox["\[Chi]", "2"]}], 
     RowBox[{"6125", " ", 
      SuperscriptBox["r", "6"]}]], "+", 
    FractionBox[
     RowBox[{"6388", " ", 
      SuperscriptBox["M", "5"], " ", 
      SuperscriptBox["y", "2"], " ", "\[Zeta]", " ", 
      SuperscriptBox["\[Chi]", "2"]}], 
     RowBox[{"875", " ", 
      SuperscriptBox["r", "5"]}]], "+", 
    FractionBox[
     RowBox[{"3019", " ", 
      SuperscriptBox["M", "4"], " ", 
      SuperscriptBox["y", "2"], " ", "\[Zeta]", " ", 
      SuperscriptBox["\[Chi]", "2"]}], 
     RowBox[{"875", " ", 
      SuperscriptBox["r", "4"]}]], "-", 
    FractionBox[
     RowBox[{"192", " ", 
      SuperscriptBox["M", "11"], " ", 
      SuperscriptBox["y", "4"], " ", "\[Zeta]", " ", 
      SuperscriptBox["\[Chi]", "2"]}], 
     RowBox[{"5", " ", 
      SuperscriptBox["r", "11"]}]], "-", 
    FractionBox[
     RowBox[{"1856", " ", 
      SuperscriptBox["M", "10"], " ", 
      SuperscriptBox["y", "4"], " ", "\[Zeta]", " ", 
      SuperscriptBox["\[Chi]", "2"]}], 
     RowBox[{"35", " ", 
      SuperscriptBox["r", "10"]}]], "+", 
    FractionBox[
     RowBox[{"8276", " ", 
      SuperscriptBox["M", "9"], " ", 
      SuperscriptBox["y", "4"], " ", "\[Zeta]", " ", 
      SuperscriptBox["\[Chi]", "2"]}], 
     RowBox[{"105", " ", 
      SuperscriptBox["r", "9"]}]], "-", 
    FractionBox[
     RowBox[{"6614", " ", 
      SuperscriptBox["M", "8"], " ", 
      SuperscriptBox["y", "4"], " ", "\[Zeta]", " ", 
      SuperscriptBox["\[Chi]", "2"]}], 
     RowBox[{"3675", " ", 
      SuperscriptBox["r", "8"]}]], "+", 
    FractionBox[
     RowBox[{"8069", " ", 
      SuperscriptBox["M", "7"], " ", 
      SuperscriptBox["y", "4"], " ", "\[Zeta]", " ", 
      SuperscriptBox["\[Chi]", "2"]}], 
     RowBox[{"3675", " ", 
      SuperscriptBox["r", "7"]}]], "-", 
    FractionBox[
     RowBox[{"8749", " ", 
      SuperscriptBox["M", "6"], " ", 
      SuperscriptBox["y", "4"], " ", "\[Zeta]", " ", 
      SuperscriptBox["\[Chi]", "2"]}], 
     RowBox[{"5250", " ", 
      SuperscriptBox["r", "6"]}]], "+", 
    FractionBox[
     RowBox[{"2392", " ", 
      SuperscriptBox["M", "5"], " ", 
      SuperscriptBox["y", "4"], " ", "\[Zeta]", " ", 
      SuperscriptBox["\[Chi]", "2"]}], 
     RowBox[{"6125", " ", 
      SuperscriptBox["r", "5"]}]], "-", 
    FractionBox[
     RowBox[{"4463", " ", 
      SuperscriptBox["M", "4"], " ", 
      SuperscriptBox["y", "4"], " ", "\[Zeta]", " ", 
      SuperscriptBox["\[Chi]", "2"]}], 
     RowBox[{"10500", " ", 
      SuperscriptBox["r", "4"]}]], "-", 
    FractionBox[
     RowBox[{"4463", " ", 
      SuperscriptBox["M", "3"], " ", 
      SuperscriptBox["y", "4"], " ", "\[Zeta]", " ", 
      SuperscriptBox["\[Chi]", "2"]}], 
     RowBox[{"10500", " ", 
      SuperscriptBox["r", "3"]}]], "-", 
    FractionBox[
     RowBox[{"128", " ", 
      SuperscriptBox["M", "12"], " ", 
      SuperscriptBox["y", "6"], " ", "\[Zeta]", " ", 
      SuperscriptBox["\[Chi]", "2"]}], 
     RowBox[{"5", " ", 
      SuperscriptBox["r", "12"]}]], "-", 
    FractionBox[
     RowBox[{"1472", " ", 
      SuperscriptBox["M", "11"], " ", 
      SuperscriptBox["y", "6"], " ", "\[Zeta]", " ", 
      SuperscriptBox["\[Chi]", "2"]}], 
     RowBox[{"35", " ", 
      SuperscriptBox["r", "11"]}]], "+", 
    FractionBox[
     RowBox[{"11552", " ", 
      SuperscriptBox["M", "10"], " ", 
      SuperscriptBox["y", "6"], " ", "\[Zeta]", " ", 
      SuperscriptBox["\[Chi]", "2"]}], 
     RowBox[{"525", " ", 
      SuperscriptBox["r", "10"]}]], "+", 
    FractionBox[
     RowBox[{"43522", " ", 
      SuperscriptBox["M", "9"], " ", 
      SuperscriptBox["y", "6"], " ", "\[Zeta]", " ", 
      SuperscriptBox["\[Chi]", "2"]}], 
     RowBox[{"2625", " ", 
      SuperscriptBox["r", "9"]}]], "+", 
    FractionBox[
     RowBox[{"94669", " ", 
      SuperscriptBox["M", "8"], " ", 
      SuperscriptBox["y", "6"], " ", "\[Zeta]", " ", 
      SuperscriptBox["\[Chi]", "2"]}], 
     RowBox[{"18375", " ", 
      SuperscriptBox["r", "8"]}]], "+", 
    FractionBox[
     RowBox[{"348031", " ", 
      SuperscriptBox["M", "7"], " ", 
      SuperscriptBox["y", "6"], " ", "\[Zeta]", " ", 
      SuperscriptBox["\[Chi]", "2"]}], 
     RowBox[{"110250", " ", 
      SuperscriptBox["r", "7"]}]], "+", 
    FractionBox[
     RowBox[{"397109", " ", 
      SuperscriptBox["M", "6"], " ", 
      SuperscriptBox["y", "6"], " ", "\[Zeta]", " ", 
      SuperscriptBox["\[Chi]", "2"]}], 
     RowBox[{"367500", " ", 
      SuperscriptBox["r", "6"]}]], "+", 
    FractionBox[
     RowBox[{"10207", " ", 
      SuperscriptBox["M", "5"], " ", 
      SuperscriptBox["y", "6"], " ", "\[Zeta]", " ", 
      SuperscriptBox["\[Chi]", "2"]}], 
     RowBox[{"55125", " ", 
      SuperscriptBox["r", "5"]}]], "-", 
    FractionBox[
     RowBox[{"42793", " ", 
      SuperscriptBox["M", "4"], " ", 
      SuperscriptBox["y", "6"], " ", "\[Zeta]", " ", 
      SuperscriptBox["\[Chi]", "2"]}], 
     RowBox[{"105000", " ", 
      SuperscriptBox["r", "4"]}]], "-", 
    FractionBox[
     RowBox[{"58019", " ", 
      SuperscriptBox["M", "3"], " ", 
      SuperscriptBox["y", "6"], " ", "\[Zeta]", " ", 
      SuperscriptBox["\[Chi]", "2"]}], 
     RowBox[{"105000", " ", 
      SuperscriptBox["r", "3"]}]], "-", 
    FractionBox[
     RowBox[{"352", " ", 
      SuperscriptBox["M", "13"], " ", 
      SuperscriptBox["y", "8"], " ", "\[Zeta]", " ", 
      SuperscriptBox["\[Chi]", "2"]}], 
     RowBox[{"35", " ", 
      SuperscriptBox["r", "13"]}]], "-", 
    FractionBox[
     RowBox[{"6704", " ", 
      SuperscriptBox["M", "12"], " ", 
      SuperscriptBox["y", "8"], " ", "\[Zeta]", " ", 
      SuperscriptBox["\[Chi]", "2"]}], 
     RowBox[{"245", " ", 
      SuperscriptBox["r", "12"]}]], "-", 
    FractionBox[
     RowBox[{"4136", " ", 
      SuperscriptBox["M", "11"], " ", 
      SuperscriptBox["y", "8"], " ", "\[Zeta]", " ", 
      SuperscriptBox["\[Chi]", "2"]}], 
     RowBox[{"245", " ", 
      SuperscriptBox["r", "11"]}]], "+", 
    FractionBox[
     RowBox[{"57928", " ", 
      SuperscriptBox["M", "10"], " ", 
      SuperscriptBox["y", "8"], " ", "\[Zeta]", " ", 
      SuperscriptBox["\[Chi]", "2"]}], 
     RowBox[{"6125", " ", 
      SuperscriptBox["r", "10"]}]], "+", 
    FractionBox[
     RowBox[{"770639", " ", 
      SuperscriptBox["M", "9"], " ", 
      SuperscriptBox["y", "8"], " ", "\[Zeta]", " ", 
      SuperscriptBox["\[Chi]", "2"]}], 
     RowBox[{"73500", " ", 
      SuperscriptBox["r", "9"]}]], "+", 
    FractionBox[
     RowBox[{"956689", " ", 
      SuperscriptBox["M", "8"], " ", 
      SuperscriptBox["y", "8"], " ", "\[Zeta]", " ", 
      SuperscriptBox["\[Chi]", "2"]}], 
     RowBox[{"147000", " ", 
      SuperscriptBox["r", "8"]}]], "+", 
    FractionBox[
     RowBox[{"23364833", " ", 
      SuperscriptBox["M", "7"], " ", 
      SuperscriptBox["y", "8"], " ", "\[Zeta]", " ", 
      SuperscriptBox["\[Chi]", "2"]}], 
     RowBox[{"6174000", " ", 
      SuperscriptBox["r", "7"]}]], "+", 
    FractionBox[
     RowBox[{"88426073", " ", 
      SuperscriptBox["M", "6"], " ", 
      SuperscriptBox["y", "8"], " ", "\[Zeta]", " ", 
      SuperscriptBox["\[Chi]", "2"]}], 
     RowBox[{"61740000", " ", 
      SuperscriptBox["r", "6"]}]], "+", 
    FractionBox[
     RowBox[{"483169", " ", 
      SuperscriptBox["M", "5"], " ", 
      SuperscriptBox["y", "8"], " ", "\[Zeta]", " ", 
      SuperscriptBox["\[Chi]", "2"]}], 
     RowBox[{"5145000", " ", 
      SuperscriptBox["r", "5"]}]], "-", 
    FractionBox[
     RowBox[{"816219", " ", 
      SuperscriptBox["M", "4"], " ", 
      SuperscriptBox["y", "8"], " ", "\[Zeta]", " ", 
      SuperscriptBox["\[Chi]", "2"]}], 
     RowBox[{"1960000", " ", 
      SuperscriptBox["r", "4"]}]], "-", 
    FractionBox[
     RowBox[{"638209", " ", 
      SuperscriptBox["M", "3"], " ", 
      SuperscriptBox["y", "8"], " ", "\[Zeta]", " ", 
      SuperscriptBox["\[Chi]", "2"]}], 
     RowBox[{"1176000", " ", 
      SuperscriptBox["r", "3"]}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"S", "[", 
    RowBox[{"r_", ",", "y_"}], "]"}], "=", 
   RowBox[{"1", "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["M", "2"], " ", 
      SuperscriptBox["y", "2"], " ", 
      SuperscriptBox["\[Chi]", "2"]}], 
     SuperscriptBox["r", "2"]]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.646940064210694*^9, 3.646940083055772*^9}, {
   3.6469402296371555`*^9, 3.6469402395657234`*^9}, 3.6469404287885466`*^9, {
   3.6689792568985806`*^9, 3.66897932770063*^9}, {3.668979373928274*^9, 
   3.668979417011739*^9}, 3.6689904095444756`*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"EDGBMetric", "=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"y", "=", 
       RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"(", GridBox[{
        {
         RowBox[{"-", 
          FractionBox[
           RowBox[{
            RowBox[{"Ns", "[", 
             RowBox[{"r", ",", "y"}], "]"}], "-", 
            RowBox[{
             RowBox[{
              RowBox[{"w", "[", 
               RowBox[{"r", ",", "y"}], "]"}], "^", "2"}], 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"y", "^", "2"}]}], ")"}]}]}], 
           RowBox[{"Ks", "[", 
            RowBox[{"r", ",", "y"}], "]"}]]}], "0", "0", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"W", "[", 
            RowBox[{"r", ",", "y"}], "]"}]}], "r", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"y", "^", "2"}]}], ")"}]}]},
        {"0", 
         RowBox[{
          RowBox[{"S", "[", 
           RowBox[{"r", ",", "y"}], "]"}], 
          FractionBox[
           RowBox[{"Bs", "[", 
            RowBox[{"r", ",", "y"}], "]"}], 
           RowBox[{"Ns", "[", 
            RowBox[{"r", ",", "y"}], "]"}]]}], "0", "0"},
        {"0", "0", 
         RowBox[{
          RowBox[{"S", "[", 
           RowBox[{"r", ",", "y"}], "]"}], 
          RowBox[{"r", "^", "2"}]}], "0"},
        {
         RowBox[{
          RowBox[{"-", 
           RowBox[{"W", "[", 
            RowBox[{"r", ",", "y"}], "]"}]}], "r", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"y", "^", "2"}]}], ")"}]}], "0", "0", 
         RowBox[{
          RowBox[{"Ks", "[", 
           RowBox[{"r", ",", "y"}], "]"}], 
          SuperscriptBox["r", "2"], 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"y", "^", "2"}]}], ")"}]}]}
       }], ")"}]}], "\[IndentingNewLine]", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixForm", "[", "EDGBMetric", "]"}]}], "Input",
 CellChangeTimes->{{3.646941008478245*^9, 3.6469411964559965`*^9}, {
   3.647027126238743*^9, 3.6470271305067496`*^9}, 3.647082573642933*^9, {
   3.6470826066328197`*^9, 3.6470826168384037`*^9}, 3.6470826472201414`*^9, {
   3.6689794287614107`*^9, 3.668979534921483*^9}, {3.668990411876609*^9, 
   3.668990413773718*^9}}]
},
WindowSize->{1006, 698},
WindowMargins->{{113, Automatic}, {Automatic, 0}},
FrontEndVersion->"7.0 for Microsoft Windows (64-bit) (November 10, 2008)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[545, 20, 18801, 541, 568, "Input"],
Cell[19349, 563, 2507, 68, 189, "Input"],
Cell[21859, 633, 18338, 475, 685, "Input"],
Cell[40200, 1110, 14993, 373, 637, "Input"],
Cell[55196, 1485, 32725, 947, 974, "Input"],
Cell[87924, 2434, 2373, 68, 189, "Input"]
}
]
*)

(* End of internal cache information *)


==> JPdata.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[     65702,       1775]
NotebookOptionsPosition[     65191,       1756]
NotebookOutlinePosition[     65537,       1771]
CellTagsIndexPosition[     65494,       1768]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"h", "[", 
    RowBox[{"\[Rho]_", ",", "x_"}], "]"}], "=", 
   RowBox[{
    SubscriptBox["\[CurlyEpsilon]", "3"], 
    FractionBox[
     RowBox[{
      RowBox[{"M", "^", "3"}], "\[Rho]"}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Rho]", "^", "2"}], "+", 
        RowBox[{
         RowBox[{"a", "^", "2"}], 
         RowBox[{"x", "^", "2"}]}]}], ")"}], "^", "2"}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.651350879908476*^9, 3.6513509161255956`*^9}, {
  3.6513517984569216`*^9, 3.651351834902988*^9}, {3.651352167690959*^9, 
  3.6513521839668903`*^9}, {3.668981789431433*^9, 3.6689818222673116`*^9}, {
  3.6689819282703743`*^9, 3.668981930399496*^9}, {3.6689821510741177`*^9, 
  3.668982161098692*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Sigma]", "[", 
    RowBox[{"\[Rho]_", ",", "x_"}], "]"}], "=", 
   RowBox[{"1", "+", 
    FractionBox[
     RowBox[{
      RowBox[{"a", "^", "2"}], 
      RowBox[{"x", "^", "2"}]}], 
     RowBox[{"\[Rho]", "^", "2"}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Beta]s", "[", 
    RowBox[{"\[Rho]_", ",", "x_"}], "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"h", "[", 
       RowBox[{"\[Rho]", ",", "x"}], "]"}]}], ")"}], "^", "2"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"f", "[", 
    RowBox[{"\[Rho]_", ",", "x_"}], "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"h", "[", 
       RowBox[{"\[Rho]", ",", "x"}], "]"}]}], ")"}], 
    FractionBox[
     RowBox[{
      RowBox[{"\[Rho]", "^", "2"}], "-", 
      RowBox[{"2", "M", " ", "\[Rho]"}], "+", 
      RowBox[{"a", "^", "2"}], "+", 
      RowBox[{
       RowBox[{"a", "^", "2"}], 
       RowBox[{"h", "[", 
        RowBox[{"\[Rho]", ",", "x"}], "]"}], 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"x", "^", "2"}]}], ")"}]}]}], 
     RowBox[{"\[Rho]", "^", "2"}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Omega]", "[", 
    RowBox[{"\[Rho]_", ",", "x_"}], "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"h", "[", 
       RowBox[{"\[Rho]", ",", "x"}], "]"}]}], ")"}], 
    FractionBox[
     RowBox[{"2", "M", " ", "a"}], 
     RowBox[{
      RowBox[{"\[Rho]", "^", "2"}], "+", 
      RowBox[{
       RowBox[{"a", "^", "2"}], 
       RowBox[{"x", "^", "2"}]}]}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Kappa]s", "[", 
    RowBox[{"\[Rho]_", ",", "x_"}], "]"}], "=", 
   FractionBox[
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Rho]", "^", "2"}], "+", 
        RowBox[{"a", "^", "2"}]}], ")"}], "^", "2"}], "-", 
     RowBox[{
      RowBox[{"a", "^", "2"}], 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"x", "^", "2"}]}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Rho]", "^", "2"}], "-", 
        RowBox[{"2", "M", " ", "\[Rho]"}], "+", 
        RowBox[{"a", "^", "2"}], "-", 
        RowBox[{
         RowBox[{"h", "[", 
          RowBox[{"\[Rho]", ",", "x"}], "]"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Rho]", "^", "2"}], "+", 
           RowBox[{"2", "M", " ", "\[Rho]"}], "+", 
           RowBox[{
            RowBox[{"a", "^", "2"}], 
            RowBox[{"x", "^", "2"}]}]}], ")"}]}]}], ")"}]}]}], 
    RowBox[{
     RowBox[{"\[Rho]", "^", "2"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[Rho]", "^", "2"}], "+", 
       RowBox[{
        RowBox[{"a", "^", "2"}], 
        RowBox[{"x", "^", "2"}]}]}], ")"}]}]]}], ";"}]}], "Input",
 CellChangeTimes->{{3.627995469298468*^9, 3.6279954843833313`*^9}, {
  3.62799552160946*^9, 3.627995521811472*^9}, {3.627995818021414*^9, 
  3.627995825135821*^9}, {3.6279969359643564`*^9, 3.627997037272151*^9}, {
  3.646760433649503*^9, 3.6467604414825163`*^9}, {3.6467673780658293`*^9, 
  3.6467673846622066`*^9}, {3.6502898150128665`*^9, 3.650289819146103*^9}, {
  3.6502898636756496`*^9, 3.65028988832506*^9}, {3.6502914867880754`*^9, 
  3.650291487144096*^9}, {3.651350186576092*^9, 3.6513502046281357`*^9}, {
  3.651350247021328*^9, 3.6513503186467657`*^9}, {3.651350375977767*^9, 
  3.651350380434774*^9}, {3.651350433155016*^9, 3.6513504592911763`*^9}, {
  3.6513505140962667`*^9, 3.651350514216267*^9}, {3.651507775974886*^9, 
  3.6515077781838903`*^9}, {3.668981816806999*^9, 3.66898199393213*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"JPOriginal", "=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"x", "=", 
       RowBox[{"Cos", "[", "\[CurlyTheta]", "]"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"(", GridBox[{
        {
         RowBox[{"-", 
          FractionBox[
           RowBox[{
            RowBox[{"f", "[", 
             RowBox[{"\[Rho]", ",", "x"}], "]"}], "-", 
            RowBox[{
             RowBox[{
              RowBox[{"\[Omega]", "[", 
               RowBox[{"\[Rho]", ",", "x"}], "]"}], "^", "2"}], 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"x", "^", "2"}]}], ")"}]}]}], 
           RowBox[{"\[Kappa]s", "[", 
            RowBox[{"\[Rho]", ",", "x"}], "]"}]]}], "0", "0", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"\[Omega]", "[", 
            RowBox[{"\[Rho]", ",", "x"}], "]"}]}], "\[Rho]", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"x", "^", "2"}]}], ")"}]}]},
        {"0", 
         RowBox[{
          RowBox[{"\[Sigma]", "[", 
           RowBox[{"\[Rho]", ",", "x"}], "]"}], 
          FractionBox[
           RowBox[{"\[Beta]s", "[", 
            RowBox[{"\[Rho]", ",", "x"}], "]"}], 
           RowBox[{"f", "[", 
            RowBox[{"\[Rho]", ",", "x"}], "]"}]]}], "0", "0"},
        {"0", "0", 
         RowBox[{
          RowBox[{"\[Sigma]", "[", 
           RowBox[{"\[Rho]", ",", "x"}], "]"}], 
          RowBox[{"\[Rho]", "^", "2"}]}], "0"},
        {
         RowBox[{
          RowBox[{"-", 
           RowBox[{"\[Omega]", "[", 
            RowBox[{"\[Rho]", ",", "x"}], "]"}]}], "\[Rho]", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"x", "^", "2"}]}], ")"}]}], "0", "0", 
         RowBox[{
          RowBox[{"\[Kappa]s", "[", 
           RowBox[{"\[Rho]", ",", "x"}], "]"}], 
          SuperscriptBox["\[Rho]", "2"], 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"x", "^", "2"}]}], ")"}]}]}
       }], ")"}]}], "\[IndentingNewLine]", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixForm", "[", "JPOriginal", "]"}]}], "Input",
 CellChangeTimes->{{3.6689819995694523`*^9, 3.6689820301852036`*^9}, {
  3.6689820617550097`*^9, 3.6689820634171047`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"Cos", "[", "\[Theta]", "]"}], "\[Equal]", 
    RowBox[{
     RowBox[{
      RowBox[{"Cos", "[", "\[CurlyTheta]", "]"}], " ", 
      SqrtBox[
       FractionBox[
        SuperscriptBox["\[Rho]", "5"], 
        RowBox[{
         SuperscriptBox["\[Rho]", "5"], "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox["M", "3"], " ", 
          SubscriptBox["\[CurlyEpsilon]", "3"]}]}]]]}], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox["M", "3"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[CurlyTheta]", "]"}], "3"], " ", 
       SubscriptBox["\[CurlyEpsilon]", "3"], " ", 
       SqrtBox[
        FractionBox[
         SuperscriptBox["\[Rho]", "5"], 
         RowBox[{
          SuperscriptBox["\[Rho]", "5"], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["M", "3"], " ", 
           SubscriptBox["\[CurlyEpsilon]", "3"]}]}]]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "18"}], " ", 
          SuperscriptBox["a", "4"], " ", 
          SuperscriptBox["M", "3"], " ", 
          SubscriptBox["\[CurlyEpsilon]", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Rho]", "3"], "+", 
            RowBox[{
             SuperscriptBox["M", "3"], " ", 
             SubscriptBox["\[CurlyEpsilon]", "3"]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["\[Rho]", "7"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "10"}], " ", "M", " ", 
             SuperscriptBox["\[Rho]", "2"]}], "+", 
            RowBox[{"7", " ", 
             SuperscriptBox["\[Rho]", "3"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["M", "3"], " ", 
             SubscriptBox["\[CurlyEpsilon]", "3"]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"9", " ", 
             SuperscriptBox["\[Rho]", "8"]}], "+", 
            RowBox[{"40", " ", 
             SuperscriptBox["M", "4"], " ", 
             SuperscriptBox["\[Rho]", "4"], " ", 
             SubscriptBox["\[CurlyEpsilon]", "3"]}], "-", 
            RowBox[{"9", " ", 
             SuperscriptBox["M", "3"], " ", 
             SuperscriptBox["\[Rho]", "5"], " ", 
             SubscriptBox["\[CurlyEpsilon]", "3"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["M", "6"], " ", 
             SuperscriptBox["\[Rho]", "2"], " ", 
             SubsuperscriptBox["\[CurlyEpsilon]", "3", "2"]}]}], ")"}]}]}], 
        ")"}]}], 
      RowBox[{"12", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["\[Rho]", "3"], "+", 
         RowBox[{
          SuperscriptBox["M", "3"], " ", 
          SubscriptBox["\[CurlyEpsilon]", "3"]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[Rho]", "6"], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["M", "3"], " ", "\[Rho]", " ", 
           SubscriptBox["\[CurlyEpsilon]", "3"]}]}], ")"}], "2"]}]], "+", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"960", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[Rho]", "3"], "+", 
           RowBox[{
            SuperscriptBox["M", "3"], " ", 
            SubscriptBox["\[CurlyEpsilon]", "3"]}]}], ")"}], "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[Rho]", "6"], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["M", "3"], " ", "\[Rho]", " ", 
            SubscriptBox["\[CurlyEpsilon]", "3"]}]}], ")"}], "4"]}]], 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["M", "3"], " ", 
      SuperscriptBox[
       RowBox[{"Cos", "[", "\[CurlyTheta]", "]"}], "5"], " ", 
      SubscriptBox["\[CurlyEpsilon]", "3"], " ", 
      SqrtBox[
       FractionBox[
        SuperscriptBox["\[Rho]", "5"], 
        RowBox[{
         SuperscriptBox["\[Rho]", "5"], "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox["M", "3"], " ", 
          SubscriptBox["\[CurlyEpsilon]", "3"]}]}]]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2475"}], " ", 
         SuperscriptBox["a", "10"], " ", 
         SuperscriptBox["M", "9"], " ", 
         SubsuperscriptBox["\[CurlyEpsilon]", "3", "3"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Rho]", "3"], "+", 
            RowBox[{
             SuperscriptBox["M", "3"], " ", 
             SubscriptBox["\[CurlyEpsilon]", "3"]}]}], ")"}], "3"]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["\[Rho]", "19"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "120"}], " ", 
            SuperscriptBox["M", "2"], " ", 
            SuperscriptBox["\[Rho]", "7"]}], "+", 
           RowBox[{"110", " ", "M", " ", 
            SuperscriptBox["\[Rho]", "8"]}], "-", 
           RowBox[{"9", " ", 
            SuperscriptBox["\[Rho]", "9"]}], "-", 
           RowBox[{"60", " ", 
            SuperscriptBox["M", "5"], " ", 
            SuperscriptBox["\[Rho]", "4"], " ", 
            SubscriptBox["\[CurlyEpsilon]", "3"]}], "+", 
           RowBox[{"50", " ", 
            SuperscriptBox["M", "4"], " ", 
            SuperscriptBox["\[Rho]", "5"], " ", 
            SubscriptBox["\[CurlyEpsilon]", "3"]}], "+", 
           RowBox[{"38", " ", 
            SuperscriptBox["M", "3"], " ", 
            SuperscriptBox["\[Rho]", "6"], " ", 
            SubscriptBox["\[CurlyEpsilon]", "3"]}], "+", 
           RowBox[{"48", " ", 
            SuperscriptBox["M", "6"], " ", 
            SuperscriptBox["\[Rho]", "3"], " ", 
            SubsuperscriptBox["\[CurlyEpsilon]", "3", "2"]}], "+", 
           RowBox[{"16", " ", 
            SuperscriptBox["M", "9"], " ", 
            SubsuperscriptBox["\[CurlyEpsilon]", "3", "3"]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["a", "8"], " ", 
         SuperscriptBox["M", "6"], " ", 
         SuperscriptBox["\[Rho]", "2"], " ", 
         SubsuperscriptBox["\[CurlyEpsilon]", "3", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "13890"}], " ", 
            SuperscriptBox["\[Rho]", "12"]}], "+", 
           RowBox[{"7842", " ", 
            SuperscriptBox["M", "4"], " ", 
            SuperscriptBox["\[Rho]", "8"], " ", 
            SubscriptBox["\[CurlyEpsilon]", "3"]}], "-", 
           RowBox[{"45198", " ", 
            SuperscriptBox["M", "3"], " ", 
            SuperscriptBox["\[Rho]", "9"], " ", 
            SubscriptBox["\[CurlyEpsilon]", "3"]}], "+", 
           RowBox[{"11934", " ", 
            SuperscriptBox["M", "7"], " ", 
            SuperscriptBox["\[Rho]", "5"], " ", 
            SubsuperscriptBox["\[CurlyEpsilon]", "3", "2"]}], "-", 
           RowBox[{"46823", " ", 
            SuperscriptBox["M", "6"], " ", 
            SuperscriptBox["\[Rho]", "6"], " ", 
            SubsuperscriptBox["\[CurlyEpsilon]", "3", "2"]}], "+", 
           RowBox[{"4092", " ", 
            SuperscriptBox["M", "10"], " ", 
            SuperscriptBox["\[Rho]", "2"], " ", 
            SubsuperscriptBox["\[CurlyEpsilon]", "3", "3"]}], "-", 
           RowBox[{"15487", " ", 
            SuperscriptBox["M", "9"], " ", 
            SuperscriptBox["\[Rho]", "3"], " ", 
            SubsuperscriptBox["\[CurlyEpsilon]", "3", "3"]}], "+", 
           RowBox[{"28", " ", 
            SuperscriptBox["M", "12"], " ", 
            SubsuperscriptBox["\[CurlyEpsilon]", "3", "4"]}]}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox["\[Rho]", "14"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"692", " ", "M", " ", 
            SuperscriptBox["\[Rho]", "11"]}], "-", 
           RowBox[{"384", " ", 
            SuperscriptBox["\[Rho]", "12"]}], "+", 
           RowBox[{"6580", " ", 
            SuperscriptBox["M", "5"], " ", 
            SuperscriptBox["\[Rho]", "7"], " ", 
            SubscriptBox["\[CurlyEpsilon]", "3"]}], "-", 
           RowBox[{"5256", " ", 
            SuperscriptBox["M", "4"], " ", 
            SuperscriptBox["\[Rho]", "8"], " ", 
            SubscriptBox["\[CurlyEpsilon]", "3"]}], "+", 
           RowBox[{"899", " ", 
            SuperscriptBox["M", "3"], " ", 
            SuperscriptBox["\[Rho]", "9"], " ", 
            SubscriptBox["\[CurlyEpsilon]", "3"]}], "+", 
           RowBox[{"3940", " ", 
            SuperscriptBox["M", "8"], " ", 
            SuperscriptBox["\[Rho]", "4"], " ", 
            SubsuperscriptBox["\[CurlyEpsilon]", "3", "2"]}], "-", 
           RowBox[{"3508", " ", 
            SuperscriptBox["M", "7"], " ", 
            SuperscriptBox["\[Rho]", "5"], " ", 
            SubsuperscriptBox["\[CurlyEpsilon]", "3", "2"]}], "+", 
           RowBox[{"815", " ", 
            SuperscriptBox["M", "6"], " ", 
            SuperscriptBox["\[Rho]", "6"], " ", 
            SubsuperscriptBox["\[CurlyEpsilon]", "3", "2"]}], "-", 
           RowBox[{"200", " ", 
            SuperscriptBox["M", "10"], " ", 
            SuperscriptBox["\[Rho]", "2"], " ", 
            SubsuperscriptBox["\[CurlyEpsilon]", "3", "3"]}], "+", 
           RowBox[{"292", " ", 
            SuperscriptBox["M", "9"], " ", 
            SuperscriptBox["\[Rho]", "3"], " ", 
            SubsuperscriptBox["\[CurlyEpsilon]", "3", "3"]}], "+", 
           RowBox[{"100", " ", 
            SuperscriptBox["M", "12"], " ", 
            SubsuperscriptBox["\[CurlyEpsilon]", "3", "4"]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["a", "6"], " ", 
         SuperscriptBox["M", "3"], " ", 
         SuperscriptBox["\[Rho]", "4"], " ", 
         SubscriptBox["\[CurlyEpsilon]", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"5586", " ", 
            SuperscriptBox["\[Rho]", "15"]}], "+", 
           RowBox[{"54958", " ", 
            SuperscriptBox["M", "4"], " ", 
            SuperscriptBox["\[Rho]", "11"], " ", 
            SubscriptBox["\[CurlyEpsilon]", "3"]}], "-", 
           RowBox[{"10524", " ", 
            SuperscriptBox["M", "3"], " ", 
            SuperscriptBox["\[Rho]", "12"], " ", 
            SubscriptBox["\[CurlyEpsilon]", "3"]}], "-", 
           RowBox[{"5880", " ", 
            SuperscriptBox["M", "8"], " ", 
            SuperscriptBox["\[Rho]", "7"], " ", 
            SubsuperscriptBox["\[CurlyEpsilon]", "3", "2"]}], "+", 
           RowBox[{"116756", " ", 
            SuperscriptBox["M", "7"], " ", 
            SuperscriptBox["\[Rho]", "8"], " ", 
            SubsuperscriptBox["\[CurlyEpsilon]", "3", "2"]}], "-", 
           RowBox[{"38732", " ", 
            SuperscriptBox["M", "6"], " ", 
            SuperscriptBox["\[Rho]", "9"], " ", 
            SubsuperscriptBox["\[CurlyEpsilon]", "3", "2"]}], "+", 
           RowBox[{"7860", " ", 
            SuperscriptBox["M", "11"], " ", 
            SuperscriptBox["\[Rho]", "4"], " ", 
            SubsuperscriptBox["\[CurlyEpsilon]", "3", "3"]}], "+", 
           RowBox[{"49658", " ", 
            SuperscriptBox["M", "10"], " ", 
            SuperscriptBox["\[Rho]", "5"], " ", 
            SubsuperscriptBox["\[CurlyEpsilon]", "3", "3"]}], "-", 
           RowBox[{"18891", " ", 
            SuperscriptBox["M", "9"], " ", 
            SuperscriptBox["\[Rho]", "6"], " ", 
            SubsuperscriptBox["\[CurlyEpsilon]", "3", "3"]}], "+", 
           RowBox[{"1600", " ", 
            SuperscriptBox["M", "13"], " ", 
            SuperscriptBox["\[Rho]", "2"], " ", 
            SubsuperscriptBox["\[CurlyEpsilon]", "3", "4"]}], "+", 
           RowBox[{"368", " ", 
            SuperscriptBox["M", "12"], " ", 
            SuperscriptBox["\[Rho]", "3"], " ", 
            SubsuperscriptBox["\[CurlyEpsilon]", "3", "4"]}], "+", 
           RowBox[{"72", " ", 
            SuperscriptBox["M", "15"], " ", 
            SubsuperscriptBox["\[CurlyEpsilon]", "3", "5"]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["a", "4"], " ", 
         SuperscriptBox["\[Rho]", "9"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "828"}], " ", 
            SuperscriptBox["\[Rho]", "15"]}], "-", 
           RowBox[{"18200", " ", 
            SuperscriptBox["M", "4"], " ", 
            SuperscriptBox["\[Rho]", "11"], " ", 
            SubscriptBox["\[CurlyEpsilon]", "3"]}], "+", 
           RowBox[{"6344", " ", 
            SuperscriptBox["M", "3"], " ", 
            SuperscriptBox["\[Rho]", "12"], " ", 
            SubscriptBox["\[CurlyEpsilon]", "3"]}], "-", 
           RowBox[{"54740", " ", 
            SuperscriptBox["M", "8"], " ", 
            SuperscriptBox["\[Rho]", "7"], " ", 
            SubsuperscriptBox["\[CurlyEpsilon]", "3", "2"]}], "+", 
           RowBox[{"22970", " ", 
            SuperscriptBox["M", "7"], " ", 
            SuperscriptBox["\[Rho]", "8"], " ", 
            SubsuperscriptBox["\[CurlyEpsilon]", "3", "2"]}], "+", 
           RowBox[{"88", " ", 
            SuperscriptBox["M", "6"], " ", 
            SuperscriptBox["\[Rho]", "9"], " ", 
            SubsuperscriptBox["\[CurlyEpsilon]", "3", "2"]}], "-", 
           RowBox[{"46520", " ", 
            SuperscriptBox["M", "11"], " ", 
            SuperscriptBox["\[Rho]", "4"], " ", 
            SubsuperscriptBox["\[CurlyEpsilon]", "3", "3"]}], "+", 
           RowBox[{"34150", " ", 
            SuperscriptBox["M", "10"], " ", 
            SuperscriptBox["\[Rho]", "5"], " ", 
            SubsuperscriptBox["\[CurlyEpsilon]", "3", "3"]}], "-", 
           RowBox[{"4505", " ", 
            SuperscriptBox["M", "9"], " ", 
            SuperscriptBox["\[Rho]", "6"], " ", 
            SubsuperscriptBox["\[CurlyEpsilon]", "3", "3"]}], "+", 
           RowBox[{"1200", " ", 
            SuperscriptBox["M", "13"], " ", 
            SuperscriptBox["\[Rho]", "2"], " ", 
            SubsuperscriptBox["\[CurlyEpsilon]", "3", "4"]}], "+", 
           RowBox[{"732", " ", 
            SuperscriptBox["M", "12"], " ", 
            SuperscriptBox["\[Rho]", "3"], " ", 
            SubsuperscriptBox["\[CurlyEpsilon]", "3", "4"]}], "+", 
           RowBox[{"208", " ", 
            SuperscriptBox["M", "15"], " ", 
            SubsuperscriptBox["\[CurlyEpsilon]", "3", "5"]}]}], ")"}]}]}], 
       ")"}]}]}]}], ",", 
   RowBox[{"r", "\[Equal]", 
    RowBox[{
     RowBox[{"\[Rho]", " ", 
      SqrtBox[
       RowBox[{"1", "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox["M", "3"], " ", 
          SubscriptBox["\[CurlyEpsilon]", "3"]}], 
         SuperscriptBox["\[Rho]", "5"]]}]]}], "+", 
     FractionBox[
      RowBox[{"5", " ", 
       SuperscriptBox["a", "2"], " ", 
       SuperscriptBox["M", "3"], " ", "\[Rho]", " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[CurlyTheta]", "]"}], "2"], " ", 
       SubscriptBox["\[CurlyEpsilon]", "3"], " ", 
       SqrtBox[
        RowBox[{"1", "+", 
         FractionBox[
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["M", "3"], " ", 
           SubscriptBox["\[CurlyEpsilon]", "3"]}], 
          SuperscriptBox["\[Rho]", "5"]]}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "M"}], "-", "\[Rho]"}], ")"}], " ", 
          SuperscriptBox["\[Rho]", "9"]}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["a", "4"], " ", 
          SuperscriptBox["M", "3"], " ", 
          SubscriptBox["\[CurlyEpsilon]", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Rho]", "3"], "+", 
            RowBox[{
             SuperscriptBox["M", "3"], " ", 
             SubscriptBox["\[CurlyEpsilon]", "3"]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox["\[Rho]", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", 
             SuperscriptBox["\[Rho]", "4"]}], "-", 
            RowBox[{"6", " ", 
             SuperscriptBox["M", "4"], " ", 
             SubscriptBox["\[CurlyEpsilon]", "3"]}], "+", 
            RowBox[{
             SuperscriptBox["M", "3"], " ", "\[Rho]", " ", 
             SubscriptBox["\[CurlyEpsilon]", "3"]}]}], ")"}]}]}], ")"}]}], 
      RowBox[{"8", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["\[Rho]", "3"], "+", 
         RowBox[{
          SuperscriptBox["M", "3"], " ", 
          SubscriptBox["\[CurlyEpsilon]", "3"]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[Rho]", "6"], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["M", "3"], " ", "\[Rho]", " ", 
           SubscriptBox["\[CurlyEpsilon]", "3"]}]}], ")"}], "2"]}]], "+", 
     RowBox[{
      FractionBox["1", "4"], " ", "\[Rho]", " ", 
      SuperscriptBox[
       RowBox[{"Cos", "[", "\[CurlyTheta]", "]"}], "4"], " ", 
      SqrtBox[
       RowBox[{"1", "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox["M", "3"], " ", 
          SubscriptBox["\[CurlyEpsilon]", "3"]}], 
         SuperscriptBox["\[Rho]", "5"]]}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"25", " ", 
           SuperscriptBox["a", "4"], " ", 
           SuperscriptBox["M", "6"], " ", 
           SubsuperscriptBox["\[CurlyEpsilon]", "3", "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "M"}], "-", "\[Rho]"}], ")"}], " ", 
               SuperscriptBox["\[Rho]", "9"]}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["a", "4"], " ", 
               SuperscriptBox["M", "3"], " ", 
               SubscriptBox["\[CurlyEpsilon]", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["\[Rho]", "3"], "+", 
                 RowBox[{
                  SuperscriptBox["M", "3"], " ", 
                  SubscriptBox["\[CurlyEpsilon]", "3"]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["a", "2"], " ", 
               SuperscriptBox["\[Rho]", "4"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", 
                  SuperscriptBox["\[Rho]", "4"]}], "-", 
                 RowBox[{"6", " ", 
                  SuperscriptBox["M", "4"], " ", 
                  SubscriptBox["\[CurlyEpsilon]", "3"]}], "+", 
                 RowBox[{
                  SuperscriptBox["M", "3"], " ", "\[Rho]", " ", 
                  SubscriptBox["\[CurlyEpsilon]", "3"]}]}], ")"}]}]}], ")"}], 
            "2"]}], 
          RowBox[{"32", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["\[Rho]", "3"], "+", 
              RowBox[{
               SuperscriptBox["M", "3"], " ", 
               SubscriptBox["\[CurlyEpsilon]", "3"]}]}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["\[Rho]", "6"], "+", 
              RowBox[{
               SuperscriptBox["a", "2"], " ", 
               SuperscriptBox["M", "3"], " ", "\[Rho]", " ", 
               SubscriptBox["\[CurlyEpsilon]", "3"]}]}], ")"}], "4"]}]]}], 
        "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"48", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["\[Rho]", "3"], "+", 
              RowBox[{
               SuperscriptBox["M", "3"], " ", 
               SubscriptBox["\[CurlyEpsilon]", "3"]}]}], ")"}], "3"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["\[Rho]", "6"], "+", 
              RowBox[{
               SuperscriptBox["a", "2"], " ", 
               SuperscriptBox["M", "3"], " ", "\[Rho]", " ", 
               SubscriptBox["\[CurlyEpsilon]", "3"]}]}], ")"}], "4"]}]], 
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox["M", "3"], " ", 
         SubscriptBox["\[CurlyEpsilon]", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"1881", " ", 
            SuperscriptBox["a", "10"], " ", 
            SuperscriptBox["M", "9"], " ", 
            SubsuperscriptBox["\[CurlyEpsilon]", "3", "3"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["\[Rho]", "3"], "+", 
               RowBox[{
                SuperscriptBox["M", "3"], " ", 
                SubscriptBox["\[CurlyEpsilon]", "3"]}]}], ")"}], "3"]}], "+", 
           RowBox[{"20", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "M"}], "-", "\[Rho]"}], ")"}], " ", 
            SuperscriptBox["\[Rho]", "21"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"12", " ", "M", " ", 
               SuperscriptBox["\[Rho]", "5"]}], "-", 
              SuperscriptBox["\[Rho]", "6"], "+", 
              RowBox[{"6", " ", 
               SuperscriptBox["M", "4"], " ", 
               SuperscriptBox["\[Rho]", "2"], " ", 
               SubscriptBox["\[CurlyEpsilon]", "3"]}], "+", 
              RowBox[{"6", " ", 
               SuperscriptBox["M", "3"], " ", 
               SuperscriptBox["\[Rho]", "3"], " ", 
               SubscriptBox["\[CurlyEpsilon]", "3"]}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["M", "6"], " ", 
               SubsuperscriptBox["\[CurlyEpsilon]", "3", "2"]}]}], ")"}]}], 
           "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["\[Rho]", "16"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "186"}], " ", "M", " ", 
               SuperscriptBox["\[Rho]", "9"]}], "+", 
              RowBox[{"68", " ", 
               SuperscriptBox["\[Rho]", "10"]}], "-", 
              RowBox[{"1640", " ", 
               SuperscriptBox["M", "5"], " ", 
               SuperscriptBox["\[Rho]", "5"], " ", 
               SubscriptBox["\[CurlyEpsilon]", "3"]}], "+", 
              RowBox[{"1318", " ", 
               SuperscriptBox["M", "4"], " ", 
               SuperscriptBox["\[Rho]", "6"], " ", 
               SubscriptBox["\[CurlyEpsilon]", "3"]}], "-", 
              RowBox[{"289", " ", 
               SuperscriptBox["M", "3"], " ", 
               SuperscriptBox["\[Rho]", "7"], " ", 
               SubscriptBox["\[CurlyEpsilon]", "3"]}], "-", 
              RowBox[{"920", " ", 
               SuperscriptBox["M", "8"], " ", 
               SuperscriptBox["\[Rho]", "2"], " ", 
               SubsuperscriptBox["\[CurlyEpsilon]", "3", "2"]}], "+", 
              RowBox[{"804", " ", 
               SuperscriptBox["M", "7"], " ", 
               SuperscriptBox["\[Rho]", "3"], " ", 
               SubsuperscriptBox["\[CurlyEpsilon]", "3", "2"]}], "-", 
              RowBox[{"177", " ", 
               SuperscriptBox["M", "6"], " ", 
               SuperscriptBox["\[Rho]", "4"], " ", 
               SubsuperscriptBox["\[CurlyEpsilon]", "3", "2"]}], "+", 
              RowBox[{"20", " ", 
               SuperscriptBox["M", "10"], " ", 
               SubsuperscriptBox["\[CurlyEpsilon]", "3", "3"]}]}], ")"}]}], 
           "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["a", "8"], " ", 
            SuperscriptBox["M", "6"], " ", 
            SuperscriptBox["\[Rho]", "2"], " ", 
            SubsuperscriptBox["\[CurlyEpsilon]", "3", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "978"}], " ", 
               SuperscriptBox["\[Rho]", "12"]}], "+", 
              RowBox[{"2334", " ", 
               SuperscriptBox["M", "4"], " ", 
               SuperscriptBox["\[Rho]", "8"], " ", 
               SubscriptBox["\[CurlyEpsilon]", "3"]}], "-", 
              RowBox[{"4026", " ", 
               SuperscriptBox["M", "3"], " ", 
               SuperscriptBox["\[Rho]", "9"], " ", 
               SubscriptBox["\[CurlyEpsilon]", "3"]}], "+", 
              RowBox[{"4218", " ", 
               SuperscriptBox["M", "7"], " ", 
               SuperscriptBox["\[Rho]", "5"], " ", 
               SubsuperscriptBox["\[CurlyEpsilon]", "3", "2"]}], "-", 
              RowBox[{"4873", " ", 
               SuperscriptBox["M", "6"], " ", 
               SuperscriptBox["\[Rho]", "6"], " ", 
               SubsuperscriptBox["\[CurlyEpsilon]", "3", "2"]}], "+", 
              RowBox[{"1884", " ", 
               SuperscriptBox["M", "10"], " ", 
               SuperscriptBox["\[Rho]", "2"], " ", 
               SubsuperscriptBox["\[CurlyEpsilon]", "3", "3"]}], "-", 
              RowBox[{"1805", " ", 
               SuperscriptBox["M", "9"], " ", 
               SuperscriptBox["\[Rho]", "3"], " ", 
               SubsuperscriptBox["\[CurlyEpsilon]", "3", "3"]}], "+", 
              RowBox[{"20", " ", 
               SuperscriptBox["M", "12"], " ", 
               SubsuperscriptBox["\[CurlyEpsilon]", "3", "4"]}]}], ")"}]}], 
           "+", 
           RowBox[{
            SuperscriptBox["a", "6"], " ", 
            SuperscriptBox["M", "3"], " ", 
            SuperscriptBox["\[Rho]", "6"], " ", 
            SubscriptBox["\[CurlyEpsilon]", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "1920"}], " ", 
               SuperscriptBox["\[Rho]", "13"]}], "-", 
              RowBox[{"11838", " ", 
               SuperscriptBox["M", "4"], " ", 
               SuperscriptBox["\[Rho]", "9"], " ", 
               SubscriptBox["\[CurlyEpsilon]", "3"]}], "+", 
              RowBox[{"234", " ", 
               SuperscriptBox["M", "3"], " ", 
               SuperscriptBox["\[Rho]", "10"], " ", 
               SubscriptBox["\[CurlyEpsilon]", "3"]}], "+", 
              RowBox[{"6480", " ", 
               SuperscriptBox["M", "8"], " ", 
               SuperscriptBox["\[Rho]", "5"], " ", 
               SubsuperscriptBox["\[CurlyEpsilon]", "3", "2"]}], "-", 
              RowBox[{"30156", " ", 
               SuperscriptBox["M", "7"], " ", 
               SuperscriptBox["\[Rho]", "6"], " ", 
               SubsuperscriptBox["\[CurlyEpsilon]", "3", "2"]}], "+", 
              RowBox[{"7768", " ", 
               SuperscriptBox["M", "6"], " ", 
               SuperscriptBox["\[Rho]", "7"], " ", 
               SubsuperscriptBox["\[CurlyEpsilon]", "3", "2"]}], "+", 
              RowBox[{"2340", " ", 
               SuperscriptBox["M", "11"], " ", 
               SuperscriptBox["\[Rho]", "2"], " ", 
               SubsuperscriptBox["\[CurlyEpsilon]", "3", "3"]}], "-", 
              RowBox[{"14418", " ", 
               SuperscriptBox["M", "10"], " ", 
               SuperscriptBox["\[Rho]", "3"], " ", 
               SubsuperscriptBox["\[CurlyEpsilon]", "3", "3"]}], "+", 
              RowBox[{"4619", " ", 
               SuperscriptBox["M", "9"], " ", 
               SuperscriptBox["\[Rho]", "4"], " ", 
               SubsuperscriptBox["\[CurlyEpsilon]", "3", "3"]}], "-", 
              RowBox[{"240", " ", 
               SuperscriptBox["M", "13"], " ", 
               SubsuperscriptBox["\[CurlyEpsilon]", "3", "4"]}], "+", 
              RowBox[{"40", " ", 
               SuperscriptBox["M", "12"], " ", "\[Rho]", " ", 
               SubsuperscriptBox["\[CurlyEpsilon]", "3", "4"]}]}], ")"}]}], 
           "+", 
           RowBox[{
            SuperscriptBox["a", "4"], " ", 
            SuperscriptBox["\[Rho]", "11"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"252", " ", 
               SuperscriptBox["\[Rho]", "13"]}], "+", 
              RowBox[{"7120", " ", 
               SuperscriptBox["M", "4"], " ", 
               SuperscriptBox["\[Rho]", "9"], " ", 
               SubscriptBox["\[CurlyEpsilon]", "3"]}], "-", 
              RowBox[{"2604", " ", 
               SuperscriptBox["M", "3"], " ", 
               SuperscriptBox["\[Rho]", "10"], " ", 
               SubscriptBox["\[CurlyEpsilon]", "3"]}], "+", 
              RowBox[{"11940", " ", 
               SuperscriptBox["M", "8"], " ", 
               SuperscriptBox["\[Rho]", "5"], " ", 
               SubsuperscriptBox["\[CurlyEpsilon]", "3", "2"]}], "+", 
              RowBox[{"950", " ", 
               SuperscriptBox["M", "7"], " ", 
               SuperscriptBox["\[Rho]", "6"], " ", 
               SubsuperscriptBox["\[CurlyEpsilon]", "3", "2"]}], "-", 
              RowBox[{"2284", " ", 
               SuperscriptBox["M", "6"], " ", 
               SuperscriptBox["\[Rho]", "7"], " ", 
               SubsuperscriptBox["\[CurlyEpsilon]", "3", "2"]}], "+", 
              RowBox[{"10920", " ", 
               SuperscriptBox["M", "11"], " ", 
               SuperscriptBox["\[Rho]", "2"], " ", 
               SubsuperscriptBox["\[CurlyEpsilon]", "3", "3"]}], "-", 
              RowBox[{"5470", " ", 
               SuperscriptBox["M", "10"], " ", 
               SuperscriptBox["\[Rho]", "3"], " ", 
               SubsuperscriptBox["\[CurlyEpsilon]", "3", "3"]}], "+", 
              RowBox[{"497", " ", 
               SuperscriptBox["M", "9"], " ", 
               SuperscriptBox["\[Rho]", "4"], " ", 
               SubsuperscriptBox["\[CurlyEpsilon]", "3", "3"]}], "-", 
              RowBox[{"320", " ", 
               SuperscriptBox["M", "13"], " ", 
               SubsuperscriptBox["\[CurlyEpsilon]", "3", "4"]}], "+", 
              RowBox[{"180", " ", 
               SuperscriptBox["M", "12"], " ", "\[Rho]", " ", 
               SubsuperscriptBox["\[CurlyEpsilon]", "3", "4"]}]}], ")"}]}]}], 
          ")"}]}]}], ")"}]}]}]}]}], "}"}]], "Input",
 CellChangeTimes->{{3.6689830498375244`*^9, 3.668983062709261*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Params", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SubscriptBox["\[CurlyEpsilon]", "3"], "\[Rule]", 
      "0.24000000000000052`"}], ",", 
     RowBox[{"M", "\[Rule]", "1.`"}], ",", 
     RowBox[{"a", "\[Rule]", "0.9`"}], ",", 
     RowBox[{"r0", "\[Rule]", "1.357747635985531`"}], ",", 
     RowBox[{
      RowBox[{"w", "[", 
       RowBox[{"0", ",", "0"}], "]"}], "\[Rule]", "0.976414891927921`"}], ",", 
     RowBox[{
      RowBox[{"w", "[", 
       RowBox[{"0", ",", "1"}], "]"}], "\[Rule]", "0.12550920753709735`"}], 
     ",", 
     RowBox[{
      RowBox[{"w", "[", 
       RowBox[{"0", ",", "2"}], "]"}], "\[Rule]", "2.884088206820635`"}], ",", 
     RowBox[{
      RowBox[{"w", "[", 
       RowBox[{"0", ",", "3"}], "]"}], "\[Rule]", 
      RowBox[{"-", "1.2850551618708541`"}]}], ",", 
     RowBox[{
      RowBox[{"w", "[", 
       RowBox[{"0", ",", "4"}], "]"}], "\[Rule]", 
      RowBox[{"-", "0.2616351203597674`"}]}], ",", 
     RowBox[{
      RowBox[{"w", "[", 
       RowBox[{"0", ",", "5"}], "]"}], "\[Rule]", "2.9654981934919302`"}], 
     ",", 
     RowBox[{
      RowBox[{"w", "[", 
       RowBox[{"0", ",", "6"}], "]"}], "\[Rule]", 
      RowBox[{"-", "1.3036505817923396`"}]}], ",", 
     RowBox[{
      RowBox[{"w", "[", 
       RowBox[{"0", ",", "7"}], "]"}], "\[Rule]", 
      RowBox[{"-", "0.9805440645130112`"}]}], ",", 
     RowBox[{
      RowBox[{"w", "[", 
       RowBox[{"0", ",", "8"}], "]"}], "\[Rule]", "1.4312004467866768`"}], 
     ",", 
     RowBox[{
      RowBox[{"w", "[", 
       RowBox[{"0", ",", "9"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"w", "[", 
       RowBox[{"1", ",", "0"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"w", "[", 
       RowBox[{"1", ",", "1"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"w", "[", 
       RowBox[{"2", ",", "0"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"w", "[", 
       RowBox[{"2", ",", "1"}], "]"}], "\[Rule]", 
      RowBox[{"-", "0.19796210247846904`"}]}], ",", 
     RowBox[{
      RowBox[{"w", "[", 
       RowBox[{"2", ",", "2"}], "]"}], "\[Rule]", "5.401819584279425`"}], ",", 
     RowBox[{
      RowBox[{"w", "[", 
       RowBox[{"2", ",", "3"}], "]"}], "\[Rule]", 
      RowBox[{"-", "2.48980985886433`"}]}], ",", 
     RowBox[{
      RowBox[{"w", "[", 
       RowBox[{"2", ",", "4"}], "]"}], "\[Rule]", "0.5210655076818592`"}], 
     ",", 
     RowBox[{
      RowBox[{"w", "[", 
       RowBox[{"2", ",", "5"}], "]"}], "\[Rule]", 
      RowBox[{"-", "0.9251370878280951`"}]}], ",", 
     RowBox[{
      RowBox[{"w", "[", 
       RowBox[{"2", ",", "6"}], "]"}], "\[Rule]", "0.2524878879307187`"}], 
     ",", 
     RowBox[{
      RowBox[{"w", "[", 
       RowBox[{"2", ",", "7"}], "]"}], "\[Rule]", "2.007087269483272`"}], ",", 
     RowBox[{
      RowBox[{"w", "[", 
       RowBox[{"2", ",", "8"}], "]"}], "\[Rule]", "1.991883309663129`"}], ",", 
     RowBox[{
      RowBox[{"w", "[", 
       RowBox[{"2", ",", "9"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"w", "[", 
       RowBox[{"3", ",", "0"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"w", "[", 
       RowBox[{"3", ",", "1"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"w", "[", 
       RowBox[{"4", ",", "0"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"w", "[", 
       RowBox[{"4", ",", "1"}], "]"}], "\[Rule]", "0.11015218608292544`"}], 
     ",", 
     RowBox[{
      RowBox[{"w", "[", 
       RowBox[{"4", ",", "2"}], "]"}], "\[Rule]", "9.079387573796442`"}], ",", 
     RowBox[{
      RowBox[{"w", "[", 
       RowBox[{"4", ",", "3"}], "]"}], "\[Rule]", 
      RowBox[{"-", "4.343223086562862`"}]}], ",", 
     RowBox[{
      RowBox[{"w", "[", 
       RowBox[{"4", ",", "4"}], "]"}], "\[Rule]", "1.2824367614980758`"}], 
     ",", 
     RowBox[{
      RowBox[{"w", "[", 
       RowBox[{"4", ",", "5"}], "]"}], "\[Rule]", 
      RowBox[{"-", "1.2141169257481637`"}]}], ",", 
     RowBox[{
      RowBox[{"w", "[", 
       RowBox[{"4", ",", "6"}], "]"}], "\[Rule]", "0.2882876381171516`"}], 
     ",", 
     RowBox[{
      RowBox[{"w", "[", 
       RowBox[{"4", ",", "7"}], "]"}], "\[Rule]", 
      RowBox[{"-", "1.131992679779349`"}]}], ",", 
     RowBox[{
      RowBox[{"w", "[", 
       RowBox[{"4", ",", "8"}], "]"}], "\[Rule]", 
      RowBox[{"-", "0.3316005428660526`"}]}], ",", 
     RowBox[{
      RowBox[{"w", "[", 
       RowBox[{"4", ",", "9"}], "]"}], "\[Rule]", "1"}], ",", 
     RowBox[{
      RowBox[{"k", "[", 
       RowBox[{"0", ",", "0"}], "]"}], "\[Rule]", "0.43938670136756447`"}], 
     ",", 
     RowBox[{
      RowBox[{"k", "[", 
       RowBox[{"0", ",", "1"}], "]"}], "\[Rule]", "6.938893903907228`*^-17"}],
      ",", 
     RowBox[{
      RowBox[{"k", "[", 
       RowBox[{"0", ",", "2"}], "]"}], "\[Rule]", 
      RowBox[{"-", "1.9505057410077526`"}]}], ",", 
     RowBox[{
      RowBox[{"k", "[", 
       RowBox[{"0", ",", "3"}], "]"}], "\[Rule]", 
      RowBox[{"-", "5.642550033538387`"}]}], ",", 
     RowBox[{
      RowBox[{"k", "[", 
       RowBox[{"0", ",", "4"}], "]"}], "\[Rule]", "11.481400219050265`"}], 
     ",", 
     RowBox[{
      RowBox[{"k", "[", 
       RowBox[{"0", ",", "5"}], "]"}], "\[Rule]", 
      RowBox[{"-", "11.605104129372396`"}]}], ",", 
     RowBox[{
      RowBox[{"k", "[", 
       RowBox[{"0", ",", "6"}], "]"}], "\[Rule]", 
      RowBox[{"-", "192.0243178056995`"}]}], ",", 
     RowBox[{
      RowBox[{"k", "[", 
       RowBox[{"0", ",", "7"}], "]"}], "\[Rule]", "156.10445691947544`"}], 
     ",", 
     RowBox[{
      RowBox[{"k", "[", 
       RowBox[{"0", ",", "8"}], "]"}], "\[Rule]", 
      RowBox[{"-", "22.27736429232839`"}]}], ",", 
     RowBox[{
      RowBox[{"k", "[", 
       RowBox[{"1", ",", "0"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"k", "[", 
       RowBox[{"1", ",", "1"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"k", "[", 
       RowBox[{"2", ",", "0"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"k", "[", 
       RowBox[{"2", ",", "1"}], "]"}], "\[Rule]", 
      RowBox[{"-", "0.7307858104793231`"}]}], ",", 
     RowBox[{
      RowBox[{"k", "[", 
       RowBox[{"2", ",", "2"}], "]"}], "\[Rule]", "1.281042394437548`"}], ",", 
     RowBox[{
      RowBox[{"k", "[", 
       RowBox[{"2", ",", "3"}], "]"}], "\[Rule]", "1.23419703089036`"}], ",", 
     RowBox[{
      RowBox[{"k", "[", 
       RowBox[{"2", ",", "4"}], "]"}], "\[Rule]", 
      RowBox[{"-", "1.1835749422256476`"}]}], ",", 
     RowBox[{
      RowBox[{"k", "[", 
       RowBox[{"2", ",", "5"}], "]"}], "\[Rule]", 
      RowBox[{"-", "0.3039623139822618`"}]}], ",", 
     RowBox[{
      RowBox[{"k", "[", 
       RowBox[{"2", ",", "6"}], "]"}], "\[Rule]", "6.169667712010263`"}], ",", 
     RowBox[{
      RowBox[{"k", "[", 
       RowBox[{"2", ",", "7"}], "]"}], "\[Rule]", 
      RowBox[{"-", "3.9504826221916156`"}]}], ",", 
     RowBox[{
      RowBox[{"k", "[", 
       RowBox[{"2", ",", "8"}], "]"}], "\[Rule]", 
      RowBox[{"-", "0.18095369853096288`"}]}], ",", 
     RowBox[{
      RowBox[{"k", "[", 
       RowBox[{"3", ",", "0"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"k", "[", 
       RowBox[{"3", ",", "1"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"k", "[", 
       RowBox[{"4", ",", "0"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"k", "[", 
       RowBox[{"4", ",", "1"}], "]"}], "\[Rule]", "0.14712565689314963`"}], 
     ",", 
     RowBox[{
      RowBox[{"k", "[", 
       RowBox[{"4", ",", "2"}], "]"}], "\[Rule]", "7.551334346960542`"}], ",", 
     RowBox[{
      RowBox[{"k", "[", 
       RowBox[{"4", ",", "3"}], "]"}], "\[Rule]", 
      RowBox[{"-", "3.5055343328280584`"}]}], ",", 
     RowBox[{
      RowBox[{"k", "[", 
       RowBox[{"4", ",", "4"}], "]"}], "\[Rule]", "1.0870631369446702`"}], 
     ",", 
     RowBox[{
      RowBox[{"k", "[", 
       RowBox[{"4", ",", "5"}], "]"}], "\[Rule]", 
      RowBox[{"-", "1.059482874950499`"}]}], ",", 
     RowBox[{
      RowBox[{"k", "[", 
       RowBox[{"4", ",", "6"}], "]"}], "\[Rule]", "0.360976037752802`"}], ",", 
     RowBox[{
      RowBox[{"k", "[", 
       RowBox[{"4", ",", "7"}], "]"}], "\[Rule]", 
      RowBox[{"-", "0.9698371763150969`"}]}], ",", 
     RowBox[{
      RowBox[{"k", "[", 
       RowBox[{"4", ",", "8"}], "]"}], "\[Rule]", "0.18353937820508526`"}], 
     ",", 
     RowBox[{
      RowBox[{"b", "[", 
       RowBox[{"0", ",", "0"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"b", "[", 
       RowBox[{"0", ",", "1"}], "]"}], "\[Rule]", "0.18696428661792996`"}], 
     ",", 
     RowBox[{
      RowBox[{"b", "[", 
       RowBox[{"0", ",", "2"}], "]"}], "\[Rule]", "2.73275918796936`"}], ",", 
     RowBox[{
      RowBox[{"b", "[", 
       RowBox[{"0", ",", "3"}], "]"}], "\[Rule]", 
      RowBox[{"-", "0.5710167395957919`"}]}], ",", 
     RowBox[{
      RowBox[{"b", "[", 
       RowBox[{"0", ",", "4"}], "]"}], "\[Rule]", 
      RowBox[{"-", "1.3117765362882778`"}]}], ",", 
     RowBox[{
      RowBox[{"b", "[", 
       RowBox[{"0", ",", "5"}], "]"}], "\[Rule]", "2.284837948367009`"}], ",", 
     RowBox[{
      RowBox[{"b", "[", 
       RowBox[{"0", ",", "6"}], "]"}], "\[Rule]", "0.19627615204421608`"}], 
     ",", 
     RowBox[{
      RowBox[{"b", "[", 
       RowBox[{"0", ",", "7"}], "]"}], "\[Rule]", "2.5535611086953947`"}], 
     ",", 
     RowBox[{
      RowBox[{"b", "[", 
       RowBox[{"0", ",", "8"}], "]"}], "\[Rule]", 
      RowBox[{"-", "1.1181522269312512`"}]}], ",", 
     RowBox[{
      RowBox[{"b", "[", 
       RowBox[{"1", ",", "0"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"b", "[", 
       RowBox[{"1", ",", "1"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"b", "[", 
       RowBox[{"2", ",", "0"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"b", "[", 
       RowBox[{"2", ",", "1"}], "]"}], "\[Rule]", 
      RowBox[{"-", "0.08712237845108806`"}]}], ",", 
     RowBox[{
      RowBox[{"b", "[", 
       RowBox[{"2", ",", "2"}], "]"}], "\[Rule]", "4.18503683844866`"}], ",", 
     RowBox[{
      RowBox[{"b", "[", 
       RowBox[{"2", ",", "3"}], "]"}], "\[Rule]", 
      RowBox[{"-", "0.3199849659876356`"}]}], ",", 
     RowBox[{
      RowBox[{"b", "[", 
       RowBox[{"2", ",", "4"}], "]"}], "\[Rule]", "2.8515228126587715`"}], 
     ",", 
     RowBox[{
      RowBox[{"b", "[", 
       RowBox[{"2", ",", "5"}], "]"}], "\[Rule]", "5.653017512116749`"}], ",", 
     RowBox[{
      RowBox[{"b", "[", 
       RowBox[{"2", ",", "6"}], "]"}], "\[Rule]", 
      RowBox[{"-", "12.891450458177527`"}]}], ",", 
     RowBox[{
      RowBox[{"b", "[", 
       RowBox[{"2", ",", "7"}], "]"}], "\[Rule]", "4.629700059811049`"}], ",", 
     RowBox[{
      RowBox[{"b", "[", 
       RowBox[{"2", ",", "8"}], "]"}], "\[Rule]", 
      RowBox[{"-", "0.02745352799983609`"}]}], ",", 
     RowBox[{
      RowBox[{"b", "[", 
       RowBox[{"3", ",", "0"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"b", "[", 
       RowBox[{"3", ",", "1"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"b", "[", 
       RowBox[{"4", ",", "0"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"b", "[", 
       RowBox[{"4", ",", "1"}], "]"}], "\[Rule]", "0.07924021158388156`"}], 
     ",", 
     RowBox[{
      RowBox[{"b", "[", 
       RowBox[{"4", ",", "2"}], "]"}], "\[Rule]", "8.090789692963702`"}], ",", 
     RowBox[{
      RowBox[{"b", "[", 
       RowBox[{"4", ",", "3"}], "]"}], "\[Rule]", 
      RowBox[{"-", "3.5964115494097273`"}]}], ",", 
     RowBox[{
      RowBox[{"b", "[", 
       RowBox[{"4", ",", "4"}], "]"}], "\[Rule]", "0.8178280127677033`"}], 
     ",", 
     RowBox[{
      RowBox[{"b", "[", 
       RowBox[{"4", ",", "5"}], "]"}], "\[Rule]", "0.04251482585352576`"}], 
     ",", 
     RowBox[{
      RowBox[{"b", "[", 
       RowBox[{"4", ",", "6"}], "]"}], "\[Rule]", "67.44091969076366`"}], ",", 
     RowBox[{
      RowBox[{"b", "[", 
       RowBox[{"4", ",", "7"}], "]"}], "\[Rule]", 
      RowBox[{"-", "68.83382490727955`"}]}], ",", 
     RowBox[{
      RowBox[{"b", "[", 
       RowBox[{"4", ",", "8"}], "]"}], "\[Rule]", "0.12200177139240219`"}], 
     ",", 
     RowBox[{
      RowBox[{"a", "[", 
       RowBox[{"0", ",", "0"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"a", "[", 
       RowBox[{"0", ",", "1"}], "]"}], "\[Rule]", 
      RowBox[{"-", "0.07709216707514788`"}]}], ",", 
     RowBox[{
      RowBox[{"a", "[", 
       RowBox[{"0", ",", "2"}], "]"}], "\[Rule]", "3.6658255503286608`"}], 
     ",", 
     RowBox[{
      RowBox[{"a", "[", 
       RowBox[{"0", ",", "3"}], "]"}], "\[Rule]", 
      RowBox[{"-", "2.1961763202279916`"}]}], ",", 
     RowBox[{
      RowBox[{"a", "[", 
       RowBox[{"0", ",", "4"}], "]"}], "\[Rule]", 
      RowBox[{"-", "0.4170302342587058`"}]}], ",", 
     RowBox[{
      RowBox[{"a", "[", 
       RowBox[{"0", ",", "5"}], "]"}], "\[Rule]", "1.4185814088650488`"}], 
     ",", 
     RowBox[{
      RowBox[{"a", "[", 
       RowBox[{"0", ",", "6"}], "]"}], "\[Rule]", "0.2870876751001393`"}], 
     ",", 
     RowBox[{
      RowBox[{"a", "[", 
       RowBox[{"0", ",", "7"}], "]"}], "\[Rule]", "2.5028574252386924`"}], 
     ",", 
     RowBox[{
      RowBox[{"a", "[", 
       RowBox[{"0", ",", "8"}], "]"}], "\[Rule]", 
      RowBox[{"-", "1.3182690344954862`"}]}], ",", 
     RowBox[{
      RowBox[{"a", "[", 
       RowBox[{"1", ",", "0"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"a", "[", 
       RowBox[{"1", ",", "1"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"a", "[", 
       RowBox[{"2", ",", "0"}], "]"}], "\[Rule]", "0.6472288217959333`"}], 
     ",", 
     RowBox[{
      RowBox[{"a", "[", 
       RowBox[{"2", ",", "1"}], "]"}], "\[Rule]", 
      RowBox[{"-", "0.016587733851082448`"}]}], ",", 
     RowBox[{
      RowBox[{"a", "[", 
       RowBox[{"2", ",", "2"}], "]"}], "\[Rule]", 
      RowBox[{"-", "36.06460318401226`"}]}], ",", 
     RowBox[{
      RowBox[{"a", "[", 
       RowBox[{"2", ",", "3"}], "]"}], "\[Rule]", "37.485307317445`"}], ",", 
     RowBox[{
      RowBox[{"a", "[", 
       RowBox[{"2", ",", "4"}], "]"}], "\[Rule]", "0.0029237494320907423`"}], 
     ",", 
     RowBox[{
      RowBox[{"a", "[", 
       RowBox[{"2", ",", "5"}], "]"}], "\[Rule]", "9.192734219770793`"}], ",", 
     RowBox[{
      RowBox[{"a", "[", 
       RowBox[{"2", ",", "6"}], "]"}], "\[Rule]", 
      RowBox[{"-", "8.702262255094901`"}]}], ",", 
     RowBox[{
      RowBox[{"a", "[", 
       RowBox[{"2", ",", "7"}], "]"}], "\[Rule]", 
      RowBox[{"-", "0.11635323111630591`"}]}], ",", 
     RowBox[{
      RowBox[{"a", "[", 
       RowBox[{"2", ",", "8"}], "]"}], "\[Rule]", "1.301625285815091`"}], ",", 
     RowBox[{
      RowBox[{"a", "[", 
       RowBox[{"3", ",", "0"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"a", "[", 
       RowBox[{"3", ",", "1"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"a", "[", 
       RowBox[{"4", ",", "0"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"a", "[", 
       RowBox[{"4", ",", "1"}], "]"}], "\[Rule]", 
      RowBox[{"-", "0.04637748816863786`"}]}], ",", 
     RowBox[{
      RowBox[{"a", "[", 
       RowBox[{"4", ",", "2"}], "]"}], "\[Rule]", "8.513328626869878`"}], ",", 
     RowBox[{
      RowBox[{"a", "[", 
       RowBox[{"4", ",", "3"}], "]"}], "\[Rule]", 
      RowBox[{"-", "4.646900887366188`"}]}], ",", 
     RowBox[{
      RowBox[{"a", "[", 
       RowBox[{"4", ",", "4"}], "]"}], "\[Rule]", "0.9210691979196494`"}], 
     ",", 
     RowBox[{
      RowBox[{"a", "[", 
       RowBox[{"4", ",", "5"}], "]"}], "\[Rule]", 
      RowBox[{"-", "1.2994287080731513`"}]}], ",", 
     RowBox[{
      RowBox[{"a", "[", 
       RowBox[{"4", ",", "6"}], "]"}], "\[Rule]", "0.165052498714796`"}], ",", 
     RowBox[{
      RowBox[{"a", "[", 
       RowBox[{"4", ",", "7"}], "]"}], "\[Rule]", 
      RowBox[{"-", "1.2723313751324754`"}]}], ",", 
     RowBox[{
      RowBox[{"a", "[", 
       RowBox[{"4", ",", "8"}], "]"}], "\[Rule]", "0.03343363766687974`"}], 
     ",", 
     RowBox[{
      RowBox[{"\[Epsilon]", "[", "0", "]"}], "\[Rule]", 
      "0.4730277902846691`"}], ",", 
     RowBox[{
      RowBox[{"\[Epsilon]", "[", "1", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"\[Epsilon]", "[", "2", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"\[Epsilon]", "[", "3", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"\[Epsilon]", "[", "4", "]"}], "\[Rule]", "0"}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.66898916322119*^9, 3.668989204669561*^9}, {
  3.6689894264822474`*^9, 3.668989442045138*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"CFG", "[", 
    RowBox[{"v_List", ",", "x_"}], "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Length", "[", "v", "]"}], "\[Equal]", "0"}], ",", "1", ",", 
     RowBox[{"1", "+", 
      FractionBox[
       RowBox[{
        RowBox[{"v", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "x"}], 
       RowBox[{"CFG", "[", 
        RowBox[{
         RowBox[{"Rest", "[", "v", "]"}], ",", "x"}], "]"}]]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"BaseCF", "[", 
    RowBox[{
     RowBox[{"v_List", "/;", 
      RowBox[{
       RowBox[{"Length", "[", "v", "]"}], ">", "1"}]}], ",", "x_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"v", "[", 
     RowBox[{"[", "1", "]"}], "]"}], "+", 
    RowBox[{
     RowBox[{"v", "[", 
      RowBox[{"[", "2", "]"}], "]"}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "x"}], ")"}], "/", 
      RowBox[{"CFG", "[", 
       RowBox[{
        RowBox[{"Rest", "[", 
         RowBox[{"Rest", "[", "v", "]"}], "]"}], ",", "x"}], "]"}]}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CFN", "[", 
    RowBox[{
     RowBox[{"v_List", "/;", 
      RowBox[{
       RowBox[{"Length", "[", "v", "]"}], ">", "2"}]}], ",", "x_"}], "]"}], ":=", 
   RowBox[{"1", "-", 
    RowBox[{
     RowBox[{"v", "[", 
      RowBox[{"[", "1", "]"}], "]"}], 
     RowBox[{"(", 
      RowBox[{"1", "-", "x"}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"BaseCF", "[", 
        RowBox[{
         RowBox[{"Rest", "[", "v", "]"}], ",", "x"}], "]"}], "-", 
       RowBox[{"v", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ")"}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "x"}], ")"}], "^", "2"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CFA", "[", 
    RowBox[{
     RowBox[{"v_List", "/;", 
      RowBox[{
       RowBox[{"Length", "[", "v", "]"}], ">", "2"}]}], ",", "x_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"v", "[", 
     RowBox[{"[", "1", "]"}], "]"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "x"}], ")"}], 
     RowBox[{"BaseCF", "[", 
      RowBox[{
       RowBox[{"Rest", "[", "v", "]"}], ",", "x"}], "]"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"S", "[", 
    RowBox[{"r_", ",", "y_"}], "]"}], "=", 
   RowBox[{"1", "+", 
    RowBox[{
     FractionBox[
      SuperscriptBox["a", "2"], 
      SuperscriptBox["r", "2"]], 
     SuperscriptBox["y", "2"]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"W", "[", 
    RowBox[{"r_", ",", "y_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", "x"}], ")"}], "2"], " ", 
      RowBox[{
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"BaseCF", "[", 
           RowBox[{
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{"w", "[", 
               RowBox[{"j", ",", "i"}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"i", ",", "0", ",", "9"}], "}"}]}], "]"}], ",", "x"}], 
           "]"}], 
          RowBox[{"y", "^", "j"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "0", ",", "4"}], "}"}]}], "]"}], "/", 
       RowBox[{"S", "[", 
        RowBox[{"r", ",", "y"}], "]"}]}]}], "/.", 
     RowBox[{"x", "\[Rule]", 
      RowBox[{"1", "-", 
       FractionBox["r0", "r"]}]}]}], "/.", "Params"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Ks", "[", 
    RowBox[{"r_", ",", "y_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"1", "+", 
      RowBox[{
       FractionBox["a", "r"], 
       RowBox[{"W", "[", 
        RowBox[{"r", ",", "y"}], "]"}]}], "+", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", "x"}], ")"}], "2"], " ", 
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"BaseCF", "[", 
            RowBox[{
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{"k", "[", 
                RowBox[{"j", ",", "i"}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"i", ",", "0", ",", "8"}], "}"}]}], "]"}], ",", "x"}],
             "]"}], 
           RowBox[{"y", "^", "j"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "0", ",", "4"}], "}"}]}], "]"}], "/", 
        RowBox[{"S", "[", 
         RowBox[{"r", ",", "y"}], "]"}]}]}]}], "/.", 
     RowBox[{"x", "\[Rule]", 
      RowBox[{"1", "-", 
       FractionBox["r0", "r"]}]}]}], "/.", "Params"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Bs", "[", 
    RowBox[{"r_", ",", "y_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", " ", 
       RowBox[{"1", "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "x"}], ")"}], " ", 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"BaseCF", "[", 
             RowBox[{
              RowBox[{"Table", "[", 
               RowBox[{
                RowBox[{"b", "[", 
                 RowBox[{"j", ",", "i"}], "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"i", ",", "0", ",", "8"}], "}"}]}], "]"}], ",", 
              "x"}], "]"}], 
            RowBox[{"y", "^", "j"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", "0", ",", "4"}], "}"}]}], "]"}]}]}], ")"}], "^",
       "2"}], "/.", 
     RowBox[{"x", "\[Rule]", 
      RowBox[{"1", "-", 
       FractionBox["r0", "r"]}]}]}], "/.", "Params"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Ns", "[", 
    RowBox[{"r_", ",", "y_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"x", " ", 
       RowBox[{"CFN", "[", 
        RowBox[{
         RowBox[{"Join", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"\[Epsilon]", "[", "0", "]"}], ",", 
             RowBox[{
              RowBox[{"a", "[", 
               RowBox[{"0", ",", "0"}], "]"}], "+", 
              RowBox[{"k", "[", 
               RowBox[{"0", ",", "0"}], "]"}]}]}], "}"}], ",", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"a", "[", 
              RowBox[{"0", ",", "i"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", "1", ",", "8"}], "}"}]}], "]"}]}], "]"}], ",",
          "x"}], "]"}]}], "+", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", "x"}], ")"}], "2"], " ", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"CFA", "[", 
             RowBox[{
              RowBox[{"Join", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"\[Epsilon]", "[", "j", "]"}], "}"}], ",", 
                RowBox[{"Table", "[", 
                 RowBox[{
                  RowBox[{"a", "[", 
                   RowBox[{"j", ",", "i"}], "]"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"i", ",", "0", ",", "8"}], "}"}]}], "]"}]}], "]"}],
               ",", "x"}], "]"}], "+", 
            RowBox[{"BaseCF", "[", 
             RowBox[{
              RowBox[{"Table", "[", 
               RowBox[{
                RowBox[{"k", "[", 
                 RowBox[{"j", ",", "i"}], "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"i", ",", "0", ",", "8"}], "}"}]}], "]"}], ",", 
              "x"}], "]"}]}], ")"}], 
          RowBox[{"y", "^", "j"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", "4"}], "}"}]}], "]"}]}]}], "/.", 
     RowBox[{"x", "\[Rule]", 
      RowBox[{"1", "-", 
       FractionBox["r0", "r"]}]}]}], "/.", "Params"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.668986039036497*^9, 3.668986057868574*^9}, {
   3.6689861025521297`*^9, 3.6689861155198717`*^9}, {3.6689864726302967`*^9, 
   3.66898648054875*^9}, 3.668990938127709*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"JPMetric", "=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"y", "=", 
       RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"(", GridBox[{
        {
         RowBox[{"-", 
          FractionBox[
           RowBox[{
            RowBox[{"Ns", "[", 
             RowBox[{"r", ",", "y"}], "]"}], "-", 
            RowBox[{
             RowBox[{
              RowBox[{"w", "[", 
               RowBox[{"r", ",", "y"}], "]"}], "^", "2"}], 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"y", "^", "2"}]}], ")"}]}]}], 
           RowBox[{"Ks", "[", 
            RowBox[{"r", ",", "y"}], "]"}]]}], "0", "0", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"W", "[", 
            RowBox[{"r", ",", "y"}], "]"}]}], "r", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"y", "^", "2"}]}], ")"}]}]},
        {"0", 
         RowBox[{
          RowBox[{"S", "[", 
           RowBox[{"r", ",", "y"}], "]"}], 
          FractionBox[
           RowBox[{"Bs", "[", 
            RowBox[{"r", ",", "y"}], "]"}], 
           RowBox[{"Ns", "[", 
            RowBox[{"r", ",", "y"}], "]"}]]}], "0", "0"},
        {"0", "0", 
         RowBox[{
          RowBox[{"S", "[", 
           RowBox[{"r", ",", "y"}], "]"}], 
          RowBox[{"r", "^", "2"}]}], "0"},
        {
         RowBox[{
          RowBox[{"-", 
           RowBox[{"W", "[", 
            RowBox[{"r", ",", "y"}], "]"}]}], "r", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"y", "^", "2"}]}], ")"}]}], "0", "0", 
         RowBox[{
          RowBox[{"Ks", "[", 
           RowBox[{"r", ",", "y"}], "]"}], 
          SuperscriptBox["r", "2"], 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"y", "^", "2"}]}], ")"}]}]}
       }], ")"}]}], "\[IndentingNewLine]", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixForm", "[", "JPMetric", "]"}]}], "Input",
 CellChangeTimes->{{3.646941008478245*^9, 3.6469411964559965`*^9}, {
   3.647027126238743*^9, 3.6470271305067496`*^9}, 3.647082573642933*^9, {
   3.6470826066328197`*^9, 3.6470826168384037`*^9}, 3.6470826472201414`*^9, {
   3.6689794287614107`*^9, 3.668979534921483*^9}, {3.6689902542335925`*^9, 
   3.668990257483778*^9}, {3.6689903472739143`*^9, 3.6689903486869946`*^9}}]
},
WindowSize->{1200, 713},
WindowMargins->{{48, Automatic}, {Automatic, 25}},
FrontEndVersion->"7.0 for Microsoft Windows (64-bit) (November 10, 2008)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[545, 20, 780, 21, 49, "Input"],
Cell[1328, 43, 3689, 108, 183, "Input"],
Cell[5020, 153, 2302, 65, 189, "Input"],
Cell[7325, 220, 30556, 723, 671, "Input"],
Cell[37884, 945, 16816, 481, 552, "Input"],
Cell[54703, 1428, 8060, 256, 334, "Input"],
Cell[62766, 1686, 2421, 68, 189, "Input"]
}
]
*)

(* End of internal cache information *)

